TVID 2: Evaluation of planar-type three-loop self-energy integrals with arbitrary masses

We present TVID 2, a program to numerically evaluate an important class of planar three-loop self-energy master integrals with arbitrary masses. As with the predecessor version (TVID 1) the integrals are separated into a known piece, containing the UV divergencies, and a finite piece that is integrated numerically, implemented in C. The set of master integrals under consideration was found with self-energy diagrams containing two closed fermion loops in mind. Two techniques are employed in deriving the expressions for the finite pieces that are then numerically integrated: (a) Sub-loop dispersion relations in the case of topologies containing sub-bubbles, and (b) a modification of the procedure suggested by Ghinculov for integrals with only sub-loop triangles.

==> ccode/B0.cc <==
/* ------------------------------------------------------------- */
/* B0.h, B0.cc                                                   */
/* Stefan Bauberger (stefan@bauberger.de)                        */
/* last revision 4.12.95                                         */
/* ------------------------------------------------------------- */
/* scalar one-loop function B0, some derivatives and the         */
/* discontinuity, for use with the package s2lse                 */
/* ------------------------------------------------------------- */

#include "B0.h"

#define Errstream cerr

// one-loop self-energy,  B0A = B0 -1/delta +EulerGamma -log(4 Pi mu^2) -2
Cplx B0A(Double ps, Double m1s, Double m2s)
{
  if (m1s==Double(0)) interchange(&m1s,&m2s);
  if ((ps==Double(0))&&(m2s==Double(0))) return(-1-log(m1s));
  if ((ps==Double(0))&&(m1s!=m2s))
    return(m2s*log(m2s)/(m1s-m2s)+m1s*log(m1s)/(m2s-m1s)-1);
  if ((ps==Double(0))&&(m1s==m2s))
    return(-2-log(m1s));
  if ((m2s==Double(0))&&(m1s==Double(0)))
    return(-clog2(-ps));
  if ((m2s==Double(0))&&(m1s==ps))
    return(-clog1(ps));
  if (m2s==Double(0))
    return(-(m1s/ps)*log(m1s)+((m1s-ps)/ps)*clog2(m1s-ps));
  if (abs(ps)*ASYMP_LIMIT_B0S < (m1s+m2s) )
    return(m2s*log(m2s)/(m1s-m2s)+m1s*log(m1s)/(m2s-m1s)-1
           +ps*DB0(0.,m1s,m2s));
  Cplx r=-log(m1s*m2s)/2+(m1s-m2s)/ps*log(m2s/m1s)/2;
  Double s,d,ss,ds,la,r1,r2;
  s=sqrt(m1s)+sqrt(m2s);
  ss=s*s;
  d=sqrt(m1s)-sqrt(m2s);
  ds=d*d;
  if (ps<=ds)
  {
    la=sqrt((ss-ps)*(ds-ps));
    r+=la*log((m1s+m2s-ps+la)/(2*sqrt(m1s*m2s)))/ps;
  }
  else if (ps>=ss)
    {
      la=sqrt((ss-ps)*(ds-ps));
      r-=la*(log((-m1s-m2s+ps+la)/(2*sqrt(m1s*m2s)))-PiI)/ps;
    }
    else
    {
      r1=sqrt(ps-ds);
      r2=sqrt(ss-ps);
      r-=2.*r1*r2*atan(r1/r2)/ps;
    };
  return(r);
}

Cplx B0A(Cplx ps, Double m1s, Double m2s)
{
  Cplx r=-log(m1s*m2s)/2+(m1s-m2s)/ps*log(m2s/m1s)/2;
  Double s,d,ss,ds,r1,r2;
  s=sqrt(m1s)+sqrt(m2s);
  ss=s*s;
  d=sqrt(m1s)-sqrt(m2s);
  ds=d*d;
  Cplx Cla=sqrt(ss-ps)*sqrt(ds-ps);
  r+=Cla*log((m1s+m2s-ps+Cla)/(2*sqrt(m1s*m2s)))/ps;
  return(r);
}

// with one vanishing mass:
Cplx B0MZ(Double ps, Double ms)
{
  if (ps==Double(0))        // TO IMPROVE: make this condition weaker!
    return(-1.-log(ms));
  else
    return(-(ms/ps)*log(ms)+((ms-ps)/ps)*clog2(ms-ps));
}

// subtracted B0(ps,m1s,m2s)-B0(ps,m1s,0):
Cplx B0N1(Double ps, Double m1s, Double m2s)
{
  if ((m1s>abs(ps)*ASYMP_LIMIT_B0N1)&&(ps != Double(0)))
    return(log(m1s-ps)-
           ((m1s-ps)/(m1s-ps-m2s))*log(m1s-ps)+
           ((m2s)/(m1s-ps-m2s))*log(m2s));
  else return(B0A(ps,m1s,m2s)-B0MZ(ps,m1s));
}

static Double fsqrt(Double x)  // = sqrt(1-x)-1
{
  if (abs(x)<.15) {
    Double add=-x/2; Double r=add;
    add *= x/4; r+=add;
    add *= x/2; r+=add;
    add *= 5*x/8; r+=add;
    add *= 7*x/10; r+=add;
    add *= 9*x/12; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 11*x/14; r+=add;
    add *= 13*x/16; r+=add;
    add *= 15*x/18; r+=add;
    add *= 17*x/20; r+=add;
    add *= 19*x/22; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 21*x/24; r+=add;
    add *= 23*x/26; r+=add;
    add *= 25*x/28; r+=add;
    add *= 27*x/30; r+=add;
    add *= 29*x/32; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 31*x/34; r+=add;
    add *= 33*x/36; r+=add;
    add *= 35*x/38; r+=add;
    add *= 37*x/40; r+=add;
    add *= 39*x/42; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 41*x/44; r+=add;
    add *= 43*x/46; r+=add;
    add *= 45*x/48; r+=add;
    add *= 47*x/50; r+=add;
    add *= 49*x/52; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 51*x/54; r+=add;
    add *= 53*x/56; r+=add;
    add *= 55*x/58; r+=add;
    add *= 57*x/60; r+=add;
    add *= 59*x/62; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 61*x/64; r+=add;
    add *= 63*x/66; r+=add;
    add *= 65*x/68; r+=add;
    add *= 67*x/70; r+=add;
    add *= 69*x/72; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 71*x/74; r+=add;
    add *= 73*x/76; r+=add;
    add *= 75*x/78; r+=add;
    add *= 77*x/80; r+=add;
    add *= 79*x/82; r+=add;
    return(r); }
  else
    return(sqrt(1-x)-1);
}
 
static Double log1Mx(Double x) // log(1-x)
{ if (abs(x)<.15) {
    Double add=x; Double r=x;
    add *= x; r+=add/2;
    add *= x; r+=add/3;
    add *= x; r+=add/4;
    add *= x; r+=add/5;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(-r);
    add *= x; r+=add/6;
    add *= x; r+=add/7;
    add *= x; r+=add/8;
    add *= x; r+=add/9;
    add *= x; r+=add/10;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(-r);
    add *= x; r+=add/11;
    add *= x; r+=add/12;
    add *= x; r+=add/13;
    add *= x; r+=add/14;
    add *= x; r+=add/15;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(-r);
    add *= x; r+=add/16;
    add *= x; r+=add/17;
    add *= x; r+=add/18;
    add *= x; r+=add/19;
    add *= x; r+=add/20;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(-r);
    add *= x; r+=add/21;
    add *= x; r+=add/22;
    add *= x; r+=add/23;
    add *= x; r+=add/24;
    add *= x; r+=add/25;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(-r);
    add *= x; r+=add/26;
    add *= x; r+=add/27;
    add *= x; r+=add/28;
    add *= x; r+=add/29;
    add *= x; r+=add/30;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(-r);
    add *= x; r+=add/31;
    add *= x; r+=add/32;
    add *= x; r+=add/33;
    add *= x; r+=add/34;
    add *= x; r+=add/35;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(-r);
    add *= x; r+=add/36;
    add *= x; r+=add/37;
    add *= x; r+=add/38;
    add *= x; r+=add/39;
    add *= x; r+=add/40;
    return(-r); };
  return(log(1-x));
}

static Double Mlog1Mx1(Double x)  // -log(1-x)-x
{
    Double add = x*x; Double r=add/2;
    add *= x; r+=add/3;
    add *= x; r+=add/4;
    add *= x; r+=add/5;
    add *= x; r+=add/6;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/7;
    add *= x; r+=add/8;
    add *= x; r+=add/9;
    add *= x; r+=add/10;
    add *= x; r+=add/11;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/12;
    add *= x; r+=add/13;
    add *= x; r+=add/14;
    add *= x; r+=add/15;
    add *= x; r+=add/16;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/17;
    add *= x; r+=add/18;
    add *= x; r+=add/19;
    add *= x; r+=add/20;
    add *= x; r+=add/21;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/22;
    add *= x; r+=add/23;
    add *= x; r+=add/24;
    add *= x; r+=add/25;
    add *= x; r+=add/26;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/27;
    add *= x; r+=add/28;
    add *= x; r+=add/29;
    add *= x; r+=add/30;
    add *= x; r+=add/31;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/32;
    add *= x; r+=add/33;
    add *= x; r+=add/34;
    add *= x; r+=add/35;
    add *= x; r+=add/36;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/37;
    add *= x; r+=add/38;
    add *= x; r+=add/39;
    add *= x; r+=add/40;
    add *= x; r+=add/41;
    return(r);
}

static Double B0Bpart1(Double x1, Double x2, Double ps, Double m1s, Double m2s, Double la)
        // a product of the two series where the leading constant for
        // m2^2 -> Infinity has been subtracted.
{
  Double s1=fsqrt(x1),s2=Mlog1Mx1(x2);
  return((m2s/ps)*((1+s1)*s2+s1*x2)
         +4*m1s*m2s/(sqr(m2s+la)-sqr(m1s-ps)));
}

Cplx B0B(Double ps, Double m1s, Double m2s) // B0 - Delta - log(u^2) -1 + log(m2^2) 
{
  if (m2s==Double(0)) { Errstream << "B0B called with wrong argument\n";
                      return(Cplx(0)); };
  if ((ps==Double(0))&&(m1s==Double(0))) return(Cplx(0));
  if ((ps==Double(0))&&(m1s!=m2s))
    return(m1s*log(m1s/m2s)/(m2s-m1s));
  if ((ps==Double(0))&&(m1s==m2s))
    return(Cplx(-1));
  if ((m1s==Double(0))&&(m2s==ps))
    return(Cplx(1));
  if (m1s==Double(0))
    return(-((m2s-ps)/ps)*clog1(m2s/(m2s-ps))+1);
  Double s,d,ss,ds,la,r1,r2;
  s=sqrt(m1s)+sqrt(m2s);
  ss=s*s;
  d=sqrt(m1s)-sqrt(m2s);
  ds=d*d;
  if (ps<ds/2)
  {
    Double x1=(2*m2s*(m1s+ps)-sqr(m1s-ps))/sqr(m2s);
    la=m2s*(1+fsqrt(x1));
    Double x2=2*ps/(m2s-m1s+ps+la);
    if ((x1>.2)||(x2>.2))
      return(-(2*m1s/(m2s-ps-m1s+la))*log(m2s/m1s)
             +1+(la/ps)*log1Mx(2*ps/(m2s-m1s+ps+la)));
    else
      return(-(2*m1s/(m2s-ps-m1s+la))*log(m2s/m1s)
             -B0Bpart1(x1,x2,ps,m1s,m2s,la));
  };
  Cplx r=1+log(m2s)-log(m1s*m2s)/2+(m1s-m2s)/ps*log(m2s/m1s)/2;
  if (ps<=ds)
  {
    la=sqrt((ss-ps)*(ds-ps));
    r+=la*log((m1s+m2s-ps+la)/(2*sqrt(m1s*m2s)))/ps;
  }
  else if (ps>=ss)
    {
      la=sqrt((ss-ps)*(ds-ps));
      r-=la*(log((-m1s-m2s+ps+la)/(2*sqrt(m1s*m2s)))-PiI)/ps;
    }
    else
    {
      r1=sqrt(ps-ds);
      r2=sqrt(ss-ps);
      r-=2.*r1*r2*atan(r1/r2)/ps;
    };
  return(r);
}



static Cplx F11(Double x)
{ if (abs(x)>15.) {
    Double add=1/x; Double r=add/2;
    add/=x; r+=add/3;
    add/=x; r+=add/4;
    add/=x; r+=add/5;
    add/=x; r+=add/6;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/7;
    add/=x; r+=add/8;
    add/=x; r+=add/9;
    add/=x; r+=add/10;
    add/=x; r+=add/11;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/12;
    add/=x; r+=add/13;
    add/=x; r+=add/14;
    add/=x; r+=add/15;
    add/=x; r+=add/16;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/17;
    add/=x; r+=add/18;
    add/=x; r+=add/19;
    add/=x; r+=add/20;
    add/=x; r+=add/21;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/22;
    add/=x; r+=add/23;
    add/=x; r+=add/24;
    add/=x; r+=add/25;
    add/=x; r+=add/26;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/27;
    add/=x; r+=add/28;
    add/=x; r+=add/29;
    add/=x; r+=add/30;
    add/=x; r+=add/31;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/32;
    add/=x; r+=add/33;
    add/=x; r+=add/34;
    add/=x; r+=add/35;
    add/=x; r+=add/36;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/37;
    add/=x; r+=add/38;
    add/=x; r+=add/39;
    add/=x; r+=add/40;
    add/=x; r+=add/41;
    return(r); };
 return(-x*clog1(1-1/x)-1);
}

inline Cplx F12(Double x)
{ if (abs(x)>15.) {
    Double add=1/x; Double r=add/2;
    add/=x; r+=add/3;
    add/=x; r+=add/4;
    add/=x; r+=add/5;
    add/=x; r+=add/6;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/7;
    add/=x; r+=add/8;
    add/=x; r+=add/9;
    add/=x; r+=add/10;
    add/=x; r+=add/11;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/12;
    add/=x; r+=add/13;
    add/=x; r+=add/14;
    add/=x; r+=add/15;
    add/=x; r+=add/16;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/17;
    add/=x; r+=add/18;
    add/=x; r+=add/19;
    add/=x; r+=add/20;
    add/=x; r+=add/21;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/22;
    add/=x; r+=add/23;
    add/=x; r+=add/24;
    add/=x; r+=add/25;
    add/=x; r+=add/26;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/27;
    add/=x; r+=add/28;
    add/=x; r+=add/29;
    add/=x; r+=add/30;
    add/=x; r+=add/31;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/33;
    add/=x; r+=add/33;
    add/=x; r+=add/34;
    add/=x; r+=add/35;
    add/=x; r+=add/36;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/37;
    add/=x; r+=add/38;
    add/=x; r+=add/39;
    add/=x; r+=add/40;
    add/=x; r+=add/41;
    return(r); };
 return(-x*clog2(1-1/x)-1);
}

inline Cplx F11(Cplx x)
{
  Double r=real(x);
  if (abs(imag(x)) < CPLX_LIMIT_F*abs(r)) return(F11(r));
  return(-x*log(1-1/x)-1.);
}

inline Cplx F12(Cplx x)
{
  Double r=real(x);
  if (abs(imag(x)) < CPLX_LIMIT_F*abs(r)) return(F12(r));
  return(-x*log(1-1/x)-1.);
}

static Cplx F21(Double x)
{ if (abs(x)>15.) {
    Double add=1/x; Double r=add/3;
    add/=x; r+=add/4;
    add/=x; r+=add/5;
    add/=x; r+=add/6;
    add/=x; r+=add/7;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/8;
    add/=x; r+=add/9;
    add/=x; r+=add/10;
    add/=x; r+=add/11;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/12;
    add/=x; r+=add/13;
    add/=x; r+=add/14;
    add/=x; r+=add/15;
    add/=x; r+=add/16;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/17;
    add/=x; r+=add/18;
    add/=x; r+=add/19;
    add/=x; r+=add/20;
    add/=x; r+=add/21;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/22;
    add/=x; r+=add/23;
    add/=x; r+=add/24;
    add/=x; r+=add/25;
    add/=x; r+=add/26;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/27;
    add/=x; r+=add/28;
    add/=x; r+=add/29;
    add/=x; r+=add/30;
    add/=x; r+=add/31;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/32;
    add/=x; r+=add/33;
    add/=x; r+=add/34;
    add/=x; r+=add/35;
    add/=x; r+=add/36;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/37;
    add/=x; r+=add/38;
    add/=x; r+=add/39;
    add/=x; r+=add/40;
    add/=x; r+=add/41;
    return(r); };
 return(-sqr(x)*clog1(1-1/x)-x-.5);
}

static Cplx F22(Double x)
{ if (abs(x)>10.) {
    Double add=1/x; Double r=add/3;
    add/=x; r+=add/4;
    add/=x; r+=add/5;
    add/=x; r+=add/6;
    add/=x; r+=add/7;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/8;
    add/=x; r+=add/9;
    add/=x; r+=add/10;
    add/=x; r+=add/11;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/12;
    add/=x; r+=add/13;
    add/=x; r+=add/14;
    add/=x; r+=add/15;
    add/=x; r+=add/16;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/17;
    add/=x; r+=add/18;
    add/=x; r+=add/19;
    add/=x; r+=add/20;
    add/=x; r+=add/21;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/22;
    add/=x; r+=add/23;
    add/=x; r+=add/24;
    add/=x; r+=add/25;
    add/=x; r+=add/26;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/27;
    add/=x; r+=add/28;
    add/=x; r+=add/29;
    add/=x; r+=add/30;
    add/=x; r+=add/31;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/32;
    add/=x; r+=add/33;
    add/=x; r+=add/34;
    add/=x; r+=add/35;
    add/=x; r+=add/36;
    if (abs(add*SERIES_LIMIT)<abs(r)) return(r);
    add/=x; r+=add/37;
    add/=x; r+=add/38;
    add/=x; r+=add/39;
    add/=x; r+=add/40;
    add/=x; r+=add/41;
    return(r); };
 return(-sqr(x)*clog2(1-1/x)-x-.5);
}

// the derivative of B0 with respect to the momentum
Cplx DB0(Double ps, Double m1s, Double m2s)
{
  if (m1s==Double(0)) interchange(&m1s,&m2s);
  if ((ps==Double(0))&&(m2s==Double(0))&&(m1s !=Double(0) )) {
    return( .5/m1s ); };
  if ((ps==Double(0))&&(m1s != m2s)) {
    Double x=m1s-m2s;
    return( .5/(x*x*x) * (m1s*m1s-m2s*m2s+2.*m1s*m2s*log(m2s/m1s))); };
  if ((ps==Double(0))&&(m1s == m2s)) return(1./(6.*m1s));
  if ((m2s==Double(0))&&(m1s==Double(0))) return(-1./ps);
  if ((m2s==Double(0))&&(m1s != Double(0))) {
    if (abs(ps*10)>m1s) return((-1.+(m1s/ps)*clog1(m1s/(m1s-ps)))/ps);
    else return(Mlog1Mx1(ps/m1s)*m1s/sqr(ps)); };

  Double la1=la(ps,m1s,m2s);

  if (abs(la1) < ASYMP_LIMIT_DB01 *(ps+m1s+m2s) ) {
    if (ps>m1s+m2s) {
      Errstream << "Error: DB0fin diverges on threshold:\n";
      Errstream << "  ps = " << ps << " , m1s = " << m1s << " , m2s = "
	        << m2s << "\n";
      return(Cplx(0));
    };
    Double x=(ps+m2s-m1s)/(2*ps);
    return((-2+(1-2*x)*log((x-1)/x))/ps);
  };

  if (la1>0) {
    Double sla=sqrt(la1);
    Double x1=(ps+m2s-m1s+sla)/(2*ps);
    Double x2=(ps+m2s-m1s-sla)/(2*ps);
    return(-1/sla * ((1-x1)*F11(x1)-(1-x2)*F12(x2))); };

  Cplx rps=.5*((m1s-m2s)/ps)*log(m1s/m2s);
  Double s,d,ss,ds,la,r1,r2,sm=2.*sqrt(m1s*m2s);
  Cplx rr,lo;
  s=sqrt(m1s)+sqrt(m2s);
  ss=s*s;
  d=sqrt(m1s)-sqrt(m2s);
  ds=d*d;
  r1=sqrt(ps-ds);
  r2=sqrt(ss-ps);
  rr=(m1s+m2s-ps-I*r1*r2)/sm;
  lo=-I*2.*atan(r1/r2);
  rps+=(.5*sm/ps)*(1/rr-rr)*lo-1.-((rr*rr+1)/(rr*rr-1))*lo;
  return(rps/ps);
}


// the second derivative of B0 with respect to the momentum
Cplx DDB0(Double ps, Double m1s, Double m2s)
{

  Double la1=la(ps,m1s,m2s);

//  if (abs(la1) < ASYMP_LIMIT_DB01 *(ps+m1s+m2s) ) {
//    if (ps>m1s+m2s) {
//      Errstream << "Error: DDB0fin diverges on threshold:\n";
//      Errstream << "  ps = " << ps << " , m1s = " << m1s << " , m2s = "
//	        << m2s << "\n";
//      return(Cplx(0));
//    };
//    Double x=(ps+m2s-m1s)/(2*ps);
//    return((-2+(1-2*x)*log((x-1)/x))/ps);
//  };

  // TO IMPROVE: very unstable formula:
  if (la1>0) {
    Double sla=sqrt(la1);
    Double x1=(ps+m2s-m1s+sla)/(2*ps);
    Double x2=(ps+m2s-m1s-sla)/(2*ps);
    return(1/la1 * (-(ps-m1s-m2s)*DB0(ps,m1s,m2s)
		   -2+x1+x2
		   +(1-x1)*(2*x1-1)*F11(x1)+(1-x2)*(2*x2-1)*F12(x2))); }
  else {
    Cplx sla=csqrt1(la1);
    Cplx x1=(ps+m2s-m1s+sla)/(2*ps);
    Cplx x2=(ps+m2s-m1s-sla)/(2*ps);
    return(1/la1 * (-(ps-m1s-m2s)*DB0(ps,m1s,m2s)
		   -2+x1+x2
		   +(1-x1)*(2*x1-1)*F11(x1)+(1-x2)*(2*x2-1)*F12(x2))); }
}



static Double fsqrt1(Double x)  // = sqrt(1-x)-1+x/2
{
  if (abs(x)<.15) {
    Double add=-x/2; Double r=0;
    add *= x/4; r+=add;
    add *= x/2; r+=add;
    add *= 5*x/8; r+=add;
    add *= 7*x/10; r+=add;
    add *= 9*x/12; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 11*x/14; r+=add;
    add *= 13*x/16; r+=add;
    add *= 15*x/18; r+=add;
    add *= 17*x/20; r+=add;
    add *= 19*x/22; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 21*x/24; r+=add;
    add *= 23*x/26; r+=add;
    add *= 25*x/28; r+=add;
    add *= 27*x/30; r+=add;
    add *= 29*x/32; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 31*x/34; r+=add;
    add *= 33*x/36; r+=add;
    add *= 35*x/38; r+=add;
    add *= 37*x/40; r+=add;
    add *= 39*x/42; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 41*x/44; r+=add;
    add *= 43*x/46; r+=add;
    add *= 45*x/48; r+=add;
    add *= 47*x/50; r+=add;
    add *= 49*x/52; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 51*x/54; r+=add;
    add *= 53*x/56; r+=add;
    add *= 55*x/58; r+=add;
    add *= 57*x/60; r+=add;
    add *= 59*x/62; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 61*x/64; r+=add;
    add *= 63*x/66; r+=add;
    add *= 65*x/68; r+=add;
    add *= 67*x/70; r+=add;
    add *= 69*x/72; r+=add;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= 71*x/74; r+=add;
    add *= 73*x/76; r+=add;
    add *= 75*x/78; r+=add;
    add *= 77*x/80; r+=add;
    add *= 79*x/82; r+=add;
    return(r); }
  else
    return(sqrt(1-x)-1+x/2);
}



// the derivative of B0 with respect to the momentum,
// with 1/(2 m2^2) subtracted
Cplx DB0D(Double ps, Double m1s, Double m2s)
{
  if (m2s==Double(0))  { Errstream << "B0D called with wrong argument\n";
                 return(Cplx(0)); };
  if ((ps==Double(0))&&(m1s==Double(0)))
    return(Cplx(0));
  if ((ps==Double(0))&&(m1s == m2s)) return(-1/(3.*m1s));
  if ((ps==Double(0))&&(m1s != m2s)) {
    if (abs((m1s-m2s)/(m1s+m2s))<ASYMP_LIMIT_DB01)
      return(-2/(3*(m1s+m2s)));
    Double x=m1s-m2s;
    return( .5/(x*x*x*m2s) * m1s 
            * (4*m1s*m2s-sqr(m1s)-3*sqr(m2s)+2*sqr(m2s)*log(m2s/m1s) )); };
  if (m1s==Double(0)) {
    if (abs(ps)*10<abs(m2s))
      return(F21(m2s/ps)/m2s);
    else
      return((-1+(m2s/ps)*clog1(m2s/(m2s-ps))-ps/(2*m2s))/ps); };

  Double la1=la(ps,m1s,m2s);
  if (la1>0) {
    if ((abs(ps)+abs(m1s))*10<m2s) {
      Double xi=(2*m2s*(m1s+ps)-sqr(m1s-ps))/sqr(m2s);
      Double fsqrtx=fsqrt(xi);
      Double sla=m2s*(1+fsqrtx);
      Double x1=(ps+m2s-m1s+sla)/(2*ps);
      Double x2=(ps-m1s-m2s*fsqrtx)/(2*ps);
      Double x2M1=(-sqr(ps-m1s)/(2*m2s)-m2s*fsqrt1(xi))/(2*ps);
      return(1/sla
              *(x2M1+x2*x2M1*log(x2M1/x2)-F11(x1)+F21(x1)
                -fsqrtx/2)); }
    else {
      Double sla=sqrt(la1);
      Double x1=(ps+m2s-m1s+sla)/(2*ps);
      Double x2=(ps+m2s-m1s-sla)/(2*ps);
      return(-1/(2*m2s)-1/sla * ((1-x1)*F11(x1)-(1-x2)*F12(x2))); }; };

  Cplx rps=-ps/(2*m2s)+.5*((m1s-m2s)/ps)*log(m1s/m2s);
  Double s,d,ss,ds,sla,r1,r2,sm=2*sqrt(m1s*m2s);
  Cplx rr,lo;
  s=sqrt(m1s)+sqrt(m2s);
  ss=s*s;
  d=sqrt(m1s)-sqrt(m2s);
  ds=d*d;
  r1=sqrt(ps-ds);
  r2=sqrt(ss-ps);
  rr=(m1s+m2s-ps-I*r1*r2)/sm;
  lo=-I*2*atan(r1/r2);
  rps+=(.5*sm/ps)*(1/rr-rr)*lo-1-((rr*rr+1)/(rr*rr-1))*lo;
  return(rps/ps);
}

// the derivative of B0 with respect to the first (squared) mass
Cplx DM1B0(Double ps, Double m1s, Double m2s)
{
  if (m1s==Double(0)) {
    Errstream << "DM1B0 is infrared singular for m_1^2 = 0\n";
    return(Cplx(0)); };
  if (m2s==Double(0)) {
    if (ps==Double(0)) return(-1/m1s);
    else return(clog2((m1s-ps)/m1s)/ps); };
  if ((ps==Double(0))&&(m1s!=m2s))
    return( m2s/sqr(m1s-m2s) * log(m1s/m2s) + 1/(m2s-m1s));
  if (ps==Double(0))
    { if (m1s==m2s) return(-.5/m1s);
      else
        if (m2s==0) return(-1/m1s);
        else return((-m1s + m2s + m2s*log(m1s) 
                     - m2s*log(m2s))/sqr(-m1s + m2s)); };
  Double la1=la(ps,m1s,m2s);
  if (la1<0.) {
    Cplx sla=csqrt2(la1);
    Cplx x1=(ps+m2s-m1s+sla)/(2*ps);
    Cplx x2=(ps+m2s-m1s-sla)/(2*ps);
    return((F11(x1)-F12(x2))/sla); }
  else {
    Double sla=sqrt(la1);
    Double x1=(ps+m2s-m1s+sla)/(2*ps);
    Double x2=(ps+m2s-m1s-sla)/(2*ps);
    return((F11(x1)-F12(x2))/sla); };
}

// the derivative of B0 with respect to the first (squared) mass
// and the momentum
Cplx DDM1B0(Double ps, Double m1s, Double m2s)
{
  if (m1s==Double(0)) {
    Errstream << "DDM1B0 is infra-red singular for m_1^2 = 0\n";
    return(Cplx(0)); };
  if ((m2s==Double(0))&&(ps!=Double(0))) {
    if (ps==m1s) {
      Errstream << "DDM1B0 not implemented for m_2^2 = 0 , p^2 = m_1^2\n";
      return(Cplx(0)); };
    return((clog1(m1s/(m1s-ps))+ps/(ps-m1s))/sqr(ps)); };
  if (ps==Double(0))
    { if (m2s==0) return(-.5/sqr(m1s));
      else 
        if (m2s==m1s) return(-1/12/sqr(m1s));
        else return((-4*m1s*m2s + 4*m1s*m2s*log(m1s) - 4*m1s*m2s*log(m2s)
                     - sqr(m1s) + 
                     5*sqr(m2s) + 2*log(m1s)*sqr(m2s) - 2*log(m2s)*sqr(m2s))/
		    (2*powint(-m1s + m2s,4))); };
  Double la1=la(ps,m1s,m2s);
  if (la1<0.) {
    Cplx sla=csqrt2(la1);
    Cplx x1=(ps+m2s-m1s+sla)/(2*ps);
    Cplx x2=(ps+m2s-m1s-sla)/(2*ps);
    return((2+(1-x1)*F11(x1)+(1-x2)*F12(x2)+(m2s+m1s-ps)*(F11(x1)-F12(x2))/sla)
	   /la1); }
  else {
    Double sla=sqrt(la1);
    Double x1=(ps+m2s-m1s+sla)/(2*ps);
    Double x2=(ps+m2s-m1s-sla)/(2*ps);
    return((2+(1-x1)*F11(x1)+(1-x2)*F12(x2)+(m2s+m1s-ps)*(F11(x1)-F12(x2))/sla)
	   /la1); };
}

// B0C = B0 - Delta - log(u^2) -1 + log(m2^2) - (m1^2/m2^2) log(m1^2/m2^2)
Cplx B0C(Double ps, Double m1s, Double m2s)
{
  if ((m2s==Double(0))||(m1s==Double(0))) {
    Errstream << "B0C called with wrong argument\n";
    return(Cplx(0)); };
  if ((ps==Double(0))&&(m1s!=m2s))
    return(sqr(m1s)*log(m1s/m2s)/(m2s-m1s)/m2s);
  if ((ps==Double(0))&&(m1s==m2s))
    return(Cplx(-1));
  Double s,d,ss,ds,sla,r1,r2;
  s=sqrt(m1s)+sqrt(m2s);
  ss=s*s;
  d=sqrt(m1s)-sqrt(m2s);
  ds=d*d;
  if (abs(ps)<ds/2)
  {
    Double x1=(2*m2s*(m1s+ps)-sqr(m1s-ps))/sqr(m2s);
    sla=m2s*(1+fsqrt(x1));
    Double x2=2*ps/(m2s-m1s+ps+sla);
    if ((abs(x1)>.2)||(abs(x2)>.2))
      return(4 *(m1s/m2s) *(m2s*(m1s+ps)+m1s*ps) * log(m1s/m2s)
               /((m2s-ps-m1s+sla)*(m2s+ps+m1s+sla))
             +1+(sla/ps)*log1Mx(2*ps/(m2s-m1s+ps+sla)));
    else
      return(4 *m1s/m2s *(m2s*(m1s+ps)+m1s*ps)
               /(m2s-ps-m1s+sla) /(m2s+ps+m1s+sla) * log(m1s/m2s)
             -B0Bpart1(x1,x2,ps,m1s,m2s,sla));
  };
  Cplx r=1+log(m2s)-log(m1s*m2s)/2+(m1s-m2s)/ps*log(m2s/m1s)/2
          - (m1s/m2s)* log(m1s/m2s);
  if (ps<=ds)
  {
    sla=sqrt((ss-ps)*(ds-ps));
    r+=sla*log((m1s+m2s-ps+sla)/(2*sqrt(m1s*m2s)))/ps;
  }
  else if (ps>=ss)
    {
      sla=sqrt((ss-ps)*(ds-ps));
      r-=sla*(log((-m1s-m2s+ps+sla)/(2*sqrt(m1s*m2s)))-PiI)/ps;
    }
    else
    {
      r1=sqrt(ps-ds);
      r2=sqrt(ss-ps);
      r-=2*r1*r2*atan(r1/r2)/ps;
    };
  return(r);
}

static Double Mlog1Mx2(Double x)  // -log(1-x)-x-x^2/2
{
    Double add = x*x; Double r=0;
    add *= x; r+=add/3;
    add *= x; r+=add/4;
    add *= x; r+=add/5;
    add *= x; r+=add/6;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/7;
    add *= x; r+=add/8;
    add *= x; r+=add/9;
    add *= x; r+=add/10;
    add *= x; r+=add/11;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/12;
    add *= x; r+=add/13;
    add *= x; r+=add/14;
    add *= x; r+=add/15;
    add *= x; r+=add/16;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/17;
    add *= x; r+=add/18;
    add *= x; r+=add/19;
    add *= x; r+=add/20;
    add *= x; r+=add/21;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/22;
    add *= x; r+=add/23;
    add *= x; r+=add/24;
    add *= x; r+=add/25;
    add *= x; r+=add/26;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/27;
    add *= x; r+=add/28;
    add *= x; r+=add/29;
    add *= x; r+=add/30;
    add *= x; r+=add/31;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/32;
    add *= x; r+=add/33;
    add *= x; r+=add/34;
    add *= x; r+=add/35;
    add *= x; r+=add/36;
    if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
    add *= x; r+=add/37;
    add *= x; r+=add/38;
    add *= x; r+=add/39;
    add *= x; r+=add/40;
    add *= x; r+=add/41;
    return(r);
}


static Double B0Dpart1(Double x1, Double x2, Double ps, Double m1s, Double m2s, Double sla)
        // like B0Bpart1, but additional subtraction p^2/(2 m2^2)
{
  Double s1=fsqrt(x1),s2=Mlog1Mx1(x2),s3=fsqrt1(x1),s4=Mlog1Mx2(x2);
  return((m2s/ps)*(s1*s2+s3*x2+s4)
   + (-3*sla*m1s*ps - powint(m1s,3) + 2*powint(ps,3) + sla*sqr(m1s) + 
       m2s*sqr(m1s) + 4*ps*sqr(m1s) + 2*sla*sqr(ps) - 
       5*m1s*sqr(ps) - 3*m2s*sqr(ps))
      /(m2s*sqr(sla - m1s + m2s + ps)) 
   - 3*m2s*ps*s1 / sqr(sla - m1s + m2s + ps) );
}




// B0D = B0 - Delta - log(mu^2) -1 + log(m2^2) - (m1^2/m2^2) log(m1^2/m2^2)
//        - ps/(2*m2s)
Cplx B0D(Double ps, Double m1s, Double m2s)
{
  if (m2s==Double(0)) { Errstream << "B0D called with wrong argument\n";
                return(Cplx(0)); };
  if (m1s==Double(0)) {
    if (ps==Double(0)) return(Cplx(0));
// following line added 09 Nov 99:
    if (ps==m2s) return(Cplx(0.5));
    if (abs(ps*10)>m2s) return((1-m2s/ps)*clog1(m2s/(m2s-ps))+1-ps/(2*m2s));
    else {
      Double x=ps/m2s;
      Double add = x*x; Double r=add/6;
      add *= x; r+=add/12;
      add *= x; r+=add/20;
      add *= x; r+=add/30;
      add *= x; r+=add/42;
      if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
      add *= x; r+=add/56;
      add *= x; r+=add/72;
      add *= x; r+=add/90;
      add *= x; r+=add/110;
      add *= x; r+=add/132;
      if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
      add *= x; r+=add/156;
      add *= x; r+=add/182;
      add *= x; r+=add/210;
      add *= x; r+=add/240;
      add *= x; r+=add/272;
      if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
      add *= x; r+=add/306;
      add *= x; r+=add/342;
      add *= x; r+=add/380;
      add *= x; r+=add/420;
      add *= x; r+=add/462;
      if (abs(add)*SERIES_LIMIT<abs(r)) return(r);
      add *= x; r+=add/506;
      add *= x; r+=add/552;
      add *= x; r+=add/600;
      add *= x; r+=add/650;
      add *= x; r+=add/702;
      return(r); }; };
			       
  if ((ps==Double(0))&&(m1s!=m2s))
    return(sqr(m1s)*log(m1s/m2s)/(m2s-m1s)/m2s);
  if ((ps==Double(0))&&(m1s==m2s))
    return(Cplx(-1));
  Double s,d,ss,ds,sla,r1,r2;
  s=sqrt(m1s)+sqrt(m2s);
  ss=s*s;
  d=sqrt(m1s)-sqrt(m2s);
  ds=d*d;
  if (abs(ps)<ds/2)
  {
    Double x1=(2*m2s*(m1s+ps)-sqr(m1s-ps))/sqr(m2s);
    sla=m2s*(1+fsqrt(x1));
    Double x2=2*ps/(m2s-m1s+ps+sla);
    if ((abs(x1)>.2)||(abs(x2)>.2))
      return(4 *(m1s/m2s) *(m2s*(m1s+ps)+m1s*ps) * log(m1s/m2s)
               /((m2s-ps-m1s+sla)*(m2s+ps+m1s+sla))-ps/(2*m2s)
             +1+(sla/ps)*log1Mx(2*ps/(m2s-m1s+ps+sla)));
    else
      return(4 *m1s/m2s *(m2s*(m1s+ps)+m1s*ps)
               /(m2s-ps-m1s+sla) /(m2s+ps+m1s+sla) * log(m1s/m2s)
             -B0Dpart1(x1,x2,ps,m1s,m2s,sla));
  };
  Cplx r=1+log(m2s)-log(m1s*m2s)/2+(m1s-m2s)/ps*log(m2s/m1s)/2
          - (m1s/m2s)* log(m1s/m2s)-ps/(2*m2s);
  if (ps<=ds)
  {
    sla=sqrt((ss-ps)*(ds-ps));
    r+=sla*log((m1s+m2s-ps+sla)/(2*sqrt(m1s*m2s)))/ps;
  }
  else if (ps>=ss)
    {
      sla=sqrt((ss-ps)*(ds-ps));
      r-=sla*(log((-m1s-m2s+ps+sla)/(2*sqrt(m1s*m2s)))-PiI)/ps;
    }
    else
    {
      r1=sqrt(ps-ds);
      r2=sqrt(ss-ps);
      r-=2*r1*r2*atan(r1/r2)/ps;
    };
  return(r);
}



==> ccode/B0.h <==
/* ------------------------------------------------------------- */
/* B0.h, B0.cc                                                   */
/* Stefan Bauberger (stefan@bauberger.de)                        */
/* last revision 4.12.95                                         */
/* ------------------------------------------------------------- */
/* scalar one-loop function B0, some derivatives and the         */
/* discontinuity, for use with the package s2lse                 */
/* ------------------------------------------------------------- */

// discontinuity of B0(s,m1se,ms2s), divided by 2*Pi*I:
// Double DeltaB0OnTwoPiI(Double s, Double m1se, Double m2se)

// derivative of the discontinuity of B0, divided by 2*Pi*I:
// Double DDeltaB0OnTwoPiI(Double s, Double m1se, Double m2se)

// subtracted discontinuity DeltaB0(..)-DeltaB0(m1s=0), divided by 2*Pi*I:
//
// Double DeltaB0OnTwoPiIN1(Double s, Double m1se, Double m2se)

// subtracted discontinuity DeltaB0(..)-DeltaB0(m1=m2=0), divided by 2*Pi*I:
//
// Double DeltaB0OnTwoPiIN2(Double s, Double m1se, Double m2se)

// one-loop scalar self-energy,
// B0A = B0(ps,m1s,m2s) -1/delta +EulerGamma -log(4 Pi mu^2) -2
//
// Cplx B0A(Double ps, Double m1s, Double m2s);

// the same for complex momentum:
//
// Cplx B0A(Cplx ps, Double m1s, Double m2s);

// with one vanishing mass:
//
// Cplx B0MZ(Double ps, Double ms);

// subtracted B0(ps,m1s,m2s)-B0(ps,m1s,0):
//
// Cplx B0N1(Double ps, Double m1s, Double m2s);

// the derivative of B0 with respect to the momentum
//
// Cplx DB0(Double ps, Double m1s, Double m2s);

// the derivative of B0 with respect to the first (squared) mass
//
// Cplx DM1B0(Double ps, Double m1s, Double m2s)

// the derivative of B0 with respect to the first (squared) mass
// and the momentum
// 
// Cplx DDM1B0(Double ps, Double m1s, Double m2s);

// some representations of B0 and B0D with subtracted asymptotic for
// large m2s:
//
// B0B = B0 - Delta - log(mu^2) -1 + log(m2^2) 
// Cplx B0B(Double ps, Double m1s, Double m2s);
// B0C = B0 - Delta - log(u^2) -1 + log(m2^2) - (m1^2/m2^2) log(m1^2/m2^2)
// Cplx B0C(Double ps, Double m1s, Double m2s);
// B0D = B0 - Delta - log(mu^2) -1 + log(m2^2) - (m1^2/m2^2) log(m1^2/m2^2)
//        - ps/(2*m2s)
// Cplx B0D(Double ps, Double m1s, Double m2s);
// the derivative of B0 with respect to the momentum,
// with 1/(2 m2^2) subtracted
// Cplx DB0D(Double ps, Double m1s, Double m2s);

#include "s2lseinline.h"

#ifdef QUADPRECISION
static doubledouble ASYMP_LIMIT_B0N1=SDouble("1e15");
static doubledouble ASYMP_LIMIT_B0S=SDouble("1e15");
static doubledouble ASYMP_LIMIT_DeltaB0N1=SDouble("1e20");
static doubledouble CPLX_LIMIT_F=SDouble("1e-18");
static doubledouble ASYMP_LIMIT_DB01=SDouble("1e-22");
static doubledouble SERIES_LIMIT=SDouble("1e30");
#else
#define ASYMP_LIMIT_B0N1 1e5
#define ASYMP_LIMIT_B0S 1e5
#define ASYMP_LIMIT_DeltaB0N1 1e10
#define CPLX_LIMIT_F 1e-8
#define ASYMP_LIMIT_DB01 1e-9
#define SERIES_LIMIT 1e15
#endif


// discontinuity of B0, divided by 2 Pi I
inline Double DeltaB0OnTwoPiI(Double s, Double m1se, Double m2se)
{ return(sla(s,m1se,m2se)/s); }


// derivative of the discontinuity of B0, divided by 2 Pi I
inline Double DDeltaB0OnTwoPiI(Double s, Double m1se, Double m2se)
{
  return((s*(m1se+m2se)-sqr(m1se-m2se))/(sqr(s)*sla(s,m1se,m2se)));
}

// subtracted discontinuity DeltaB0(..)-DeltaB0(m1s=0), divided by 2 Pi I
inline Double DeltaB0OnTwoPiIN1(Double s, Double m1se, Double m2se)
{
  if (s>ASYMP_LIMIT_DeltaB0N1*(m1se+m2se)) return(-m1se/s);
  else return((m2se-s + slatheta(s,m1se,m2se))/s);
}

// subtracted discontinuity DeltaB0(..)-DeltaB0(m1=m2=0), divided by 2*pi*i
inline Double DeltaB0OnTwoPiIN2(Double s, Double m1se, Double m2se)
{
  if (s>ASYMP_LIMIT_DeltaB0N1*(m1se+m2se)) return(-(m1se+m2se)/s);
  return((slatheta(s,m1se,m2se)-s)/s);
}

Cplx B0A(Double ps, Double m1s, Double m2s);
Cplx B0A(Cplx ps, Double m1s, Double m2s);
Cplx B0MZ(Double ps, Double ms);
Cplx B0N1(Double ps, Double m1s, Double m2s);
Cplx DB0(Double ps, Double m1s, Double m2s);
Cplx DDB0(Double ps, Double m1s, Double m2s);
Cplx DM1B0(Double ps, Double m1s, Double m2s);
Cplx DDM1B0(Double ps, Double m1s, Double m2s);
Cplx B0B(Double ps, Double m1s, Double m2s);
Cplx B0C(Double ps, Double m1s, Double m2s);
Cplx B0D(Double ps, Double m1s, Double m2s);
Cplx DB0D(Double ps, Double m1s, Double m2s);

#ifndef __B0__
#define __B0__


#endif





==> ccode/C0.cc <==
/* ------------------------------------------------------------- */
/* C0.h, C0.cc                                                   */
/* Ayres Freitas (afreitas@pitt.edu)			         */
/* last revision 06.08.19                                        */
/* ------------------------------------------------------------- */
/* scalar one-loop function C0                     	         */
/* ------------------------------------------------------------- */

#include "C0.h"
#include "B0.h"
#include "li.h"

#define Errstream cerr


#ifdef QUADPRECISION
static doubledouble ZERO_LIMIT = SDouble("1e-28");
static doubledouble ZEROS_LIMIT = SDouble("1e-15");
#else
#define ZERO_LIMIT 1e-14
#define ZEROS_LIMIT 1e-8
#endif


Double sign0(Double var)
{
  return ((var >= 0.0) ? 1.0 : -1.0);
}

Cplx Eta(Cplx c1, Cplx c2)
{
  Double im1 = imag(c1), im2 = imag(c2), im12 = imag(c1*c2);
  
  if((im1 == Double(0) && real(c1) < -ZERO_LIMIT/*Double(0)*/) ||
     (im2 == Double(0) && real(c2) < -ZERO_LIMIT/*Double(0)*/) ||
     (im12== Double(0) && real(c1*c2) < -ZERO_LIMIT/*Double(0)*/))
  {
//    Errstream << "Eta function on cut;  c1 = " << c1 << "  c2 = " << c2
//	    	<< "  c1*c2 = " << c1*c2 << endl;
//    return(Cplx(HUGE_VAL));
    return(Cplx(0));
  }
  if(im1 < Double(0) && im2 < Double(0) && im12 > Double(0))
    return(TwoPiI);
  if(im1 > Double(0) && im2 > Double(0) && im12 < Double(0))
    return(-TwoPiI);
  return Cplx(0);
}

#ifdef QUADPRECISION
static const Cplx IEPS(Double(0), SDouble("1e-30"));
#else
static const Cplx IEPS(0, 1e-15);
#endif

// the one-loop scalar triangle function
//   implementation according to A. Denner, Fortschr. Phys. 41 (1993) 307
Cplx C0Q(Double p10, Double p12, Double p20, Double m0, Double m1, Double m2)
{
  Cplx c0, al, al0, al1, al2, y0[3], x[3][2], y[3][2];
  Double m, p, thp[3], thy[3];
  int i, j;
// Special case of (al least) one zero momentum

  if(abs(p10) <= ZERO_LIMIT || abs(p12) <= ZERO_LIMIT || abs(p20) <= ZERO_LIMIT)
  {
    // Permutate until p10==0
    while(abs(p10) > ZERO_LIMIT)
    {
      m = m0;  m0 = m1;  m1 = m2;  m2 = m;
      p = p10; p10= p12; p12= p20; p20= p;
    }
    if(abs(p12-p20) <= ZERO_LIMIT)
    {
// Regular C0 function with p10==0, p12 == p20
      if(abs(m0-m1) <= ZERO_LIMIT)
	return DM1B0(p12,m0,m2);
      else
	return (B0A(p12,m0,m2) - B0A(p12,m1,m2))/(m0-m1);
    }
    
    if(m0*m1 == Double(0))
    {
      // Permutate until m0==0
      if(m1 == Double(0))
      {
	m1 = m0;  m0 = Double(0);
	p = p12;  p12 = p20;  p20 = p;
      }      	
      if(m1 == Double(0))
      {
	Errstream << "IR divergency for p1=0 and m0,m1=0 cannot be handled"
		<< endl;
	return(Cplx(0));
      }
// Regular C0 function with p10==0, p12 != p20, m0==0
      al = 1. + (p12-p20)/(-m1 - IEPS*m1);
//      al1 = sqrt( la(p12,m1,m2) + IEPS*p12*(p12-m1-m2) );
      al1 = sqrt( la(p12,m1,m2) * (1.+ IEPS*sign0(p12)) );
      if(al1 == Cplx(0)) al1 = IEPS*abs(al);
      x[0][0] = m2/(p20-m2+IEPS*m1);
      x[1][0] = (p12-m1-m2+al1)/(2*m1);
      x[1][1] = (p12-m1-m2-al1)/(2*m1);
      for(j = 0; j < 2; j++)
	c0 += li2(1.+x[1][j]) - li2(1.+x[1][j]/al)
		- Eta(1./al,-x[1][j]) * log(1.+x[1][j]/al);
      c0 += li2(1.+x[0][0]/al) - li2(1.+x[0][0])
	      + Eta(1./al,-x[0][0]) * log(1.+x[0][0]/al);
      c0 += log(al) * log((m2-p20)/m1 - IEPS) - sqr(log(al))/2.;
      c0 /= (p20-p12);
      return c0;
    }
    else
    {
// Regular C0 function with p10==0, p12 != p20, m0,m1 != 0
      al = 1. + (p12-p20)/(m0-m1 - IEPS*(m0+m1));
//      al0 = sqrt( la(p20,m2,m0) + IEPS*p20*(p20-m0-m2) );
//      al1 = sqrt( la(p12,m1,m2) + IEPS*p12*(p12-m1-m2) );
      al0 = sqrt( la(p20,m2,m0) * (1.+ IEPS*sign0(p20)) );
      al1 = sqrt( la(p12,m1,m2) * (1.+ IEPS*sign0(p12)) );
      if(al0 == Cplx(0)) al0 = IEPS*abs(p20);
      if(al1 == Cplx(0)) al1 = IEPS*abs(p12);
      x[0][0] = (p20-m0-m2+al0)/(2*m0);
      x[0][1] = (p20-m0-m2-al0)/(2*m0);
      x[1][0] = (p12-m1-m2+al1)/(2*m1);
      x[1][1] = (p12-m1-m2-al1)/(2*m1);
      c0 = Cplx(0);
      for(i = 0; i < 2; i++)
      {
	for(j = 0; j < 2; j++)
	  c0 += (1-2*i)*( li2(1.+x[i][j]/al) - li2(1.+x[i][j])
		  		+ Eta(1./al,-x[i][j]) * log(1.+x[i][j]/al) );
      }
      c0 += log(al) * log(m0/m1);
      c0 /= (p20-p12);
      return c0;
    }
  }

// Regular C0 function with p10,p12,p20 != 0
  al = la(p10,p12,p20);
  if(abs(al) <= ZERO_LIMIT)
    al = Cplx(0);
  al = sqrt(al);
//  al = sla(p10,p12,p20);
  al0 = sqrt( la(p12,m1,m2) * (1.+ IEPS*sign0(p12)) );
  al1 = sqrt( la(p20,m2,m0) * (1.+ IEPS*sign0(p20)) );
  al2 = sqrt( la(p10,m1,m0) * (1.+ IEPS*sign0(p10)) );

  if(al0 == Cplx(0)) al0 = IEPS*abs(al);
  if(al1 == Cplx(0)) al1 = IEPS*abs(al);
  if(al2 == Cplx(0)) al2 = IEPS*abs(al);
	  
  for(j = 0; j < 2; j++)
  {
    x[0][j] = (p12-m1+m2 + (2*j-1)*al0)/(2*p12);
    x[1][j] = (p20-m2+m0 + (2*j-1)*al1)/(2*p20);
    x[2][j] = (p10-m0+m1 + (2*j-1)*al2)/(2*p10);
  } 


  if(abs(al) <= ZEROS_LIMIT)
  {
// special case of threshold momentum configuration
    y0[0] = (p12*(p12-p10-p20+2*m0-m1-m2) - (p20-p10)*(m1-m2))/(2*p12);
    y0[1] = (p20*(p20-p12-p10+2*m1-m2-m0) - (p10-p12)*(m2-m0))/(2*p20);
    y0[2] = (p10*(p10-p20-p12+2*m2-m0-m1) - (p12-p20)*(m0-m1))/(2*p10);
    if(p12 <= Double(0) || p20 <= Double(0) || p10 <= Double(0))
    {
      Errstream << "Tachyonic external momenta in threshold configuration encountered! Can this be?" << endl;
      return(Cplx(HUGE_VAL));
    }
    c0 = Cplx(0);
    for(i = 0; i < 3; i++)
    {
      for(j = 0; j < 2; j++)
	c0 += ( (1-x[i][j])*log((1-x[i][j])/y0[i])
		+ x[i][j]*log(-x[i][j]/y0[i])
	  /*      - Eta(1.-x[i][j], 1/y0[i]) * (1.-x[i][j])
	        - Eta(-x[i][j], 1/y0[i]) * x[i][j]*/ ) / y0[i];
      c0 += Eta(-x[i][0],-x[i][1]) / y0[i];
    }
    return c0;
  }
  
// general momentum configuration

  y0[0] = (p12*(p12-p10-p20+2*m0-m1-m2) - (p20-p10)*(m1-m2)
	    + al*(p12-m1+m2))/(2*al*p12);
  y0[1] = (p20*(p20-p12-p10+2*m1-m2-m0) - (p10-p12)*(m2-m0)
	    + al*(p20-m2+m0))/(2*al*p20);
  y0[2] = (p10*(p10-p20-p12+2*m2-m0-m1) - (p12-p20)*(m0-m1)
	    + al*(p10-m0+m1))/(2*al*p10);
  
  for(i = 0; i < 3; i++)
  {
    for(j = 0; j < 2; j++)
      y[i][j] = y0[i] - x[i][j];
    thp[i] = Double(0);
    thy[i] = Double(0);
    if(imag(y[i][0]*y[i][1]) <= Double(0))
      thy[i] = Double(1);
  }
  if(p12 <= Double(0)) thp[0] = Double(1);
  if(p20 <= Double(0)) thp[1] = Double(1);
  if(p10 <= Double(0)) thp[2] = Double(1);
  
  c0 = Cplx(0);
  for(i = 0; i < 3; i++)
  {
    for(j = 0; j < 2; j++)
//    {
      c0 += li2((y0[i]-1.)/y[i][j]) - li2(y0[i]/y[i][j])
	  /*    + Eta(1.-x[i][j], 1/y[i][j]) * log((y0[i]-1.)/y[i][j])
	      - Eta(  -x[i][j], 1/y[i][j]) * log(y0[i]/y[i][j])*/;
//    }
    if(abs(real(y0[i]-1.)) < ZEROS_LIMIT){
         c0 -= Cplx(0);}
    else{
         c0 -= log((y0[i]-1.)/y0[i]) * (Eta(-x[i][0],-x[i][1]) - Eta(y[i][0],y[i][1])
	    				- TwoPiI * thp[i] * thy[i]);}
  }

  c0 /= al;
  return c0;
}


#ifdef QUADPRECISION
static const Cplx Idel(Double(0), SDouble("1e-10"));
#else
static const Cplx Idel(0, 1e-6);
#endif

// the derivative of C0 with respect to the third (squared) mass
Cplx DM3C0(Double p10, Double p20, Double p12, Double m1, Double m2, Double m3)
{
  Cplx m3c = m3*(1-Idel);  // add small I*eps term to avoid 0/0 instabilities
  Cplx den1 = (sqr(m1) + sqr(m3c - p12) - 2*m1*(m3c + p12)),
       den2 = (sqr(m2) + sqr(m3c - p20) - 2*m2*(m3c + p20));
  return (((8*m1*(-(powint(m1,3)*p20*(m2 - m3 + p20)) + 
	     p10*(-(sqr(m2 - m3)*(sqr(m1 - m3) - (m1 + m3)*p12)) + 
        	(m2 + m3)*(-m1 + m3 - p12)*(-m1 + m3 + p12)*p20 - 
        	(m1 + m3 - p12)*p12*sqr(p20)) + 
	     sqr(m1)*(m2*(m3 - p20)*(-2*p12 + p20) + sqr(m2)*(p12 + p20) + 
        	(m3 - p20)*(m3*(p12 - 2*p20) - 3*p12*p20)) + 
	     m2*(m3 - p12)*(sqr(m2)*p12 + 
        	(p12 - p20)*(sqr(m3) + m3*p20 - 2*p12*p20) + 
        	m2*(-3*p12*p20 + m3*(-2*p12 + p20))) - 
	     m1*(powint(m2,3)*p12 - sqr(m2)*(m3 - p12)*(p12 - 2*p20) + 
        	(m3 - p20)*(p12 - p20)*(m3*(m3 + p12) - 2*p12*p20) - 
        	m2*(sqr(m3)*(p12 + p20) - 3*p12*p20*(p12 + p20) + 
        	   2*m3*(sqr(p12) + sqr(p20))))))/(den1*den2) +
           (4*sqr(m1)*(m1*(p20 + p12 - p10) + p12*(-2*m2 + p20 - p12 + p10) +
                       m3*(-p20 + p12 + p10))*B0A(0,m1,m1))/den1 +
           (4*m1*m2*(-2*m1*p20 + m3*p20 - sqr(p20) - m3*p12 + p20*p12 +
                     m2*(p20 + p12 - p10) + m3*p10 + p20*p10)*B0A(0,m2,m2))/
           den2 +
           (((-m2 + m3 + p20)*(m1 + m3 - p12)*(sqr(m1) + sqr(m2 - p10) - 2*m1*(m2 + p10)))/den2 +
            ((m1*m1 + (m2 - p10)*(m3 - p12) - m1*(m2 + m3 + p10 + p12 - 2*p20))*
             (2*m1*(-m1 + m3 + p12)/den1 + (m1 + m2 - p10)*(m2 - m3 - p20)/den2)))*B0A(0,m3,m3) +
           (4*m1*p20*(-sqr(m2) + m1*(m2 - m3 + p20) + (m3 - p20)*p10 +
                      m2*(m3 + p20 - 2*p12 + p10))*B0A(p20,m2,m3))/den2 -
           (4*m1*p12*(sqr(m1) + (m3 - p12)*(m2 - p10) -
                     m1*(m2 + m3 - 2*p20 + p12 + p10))*B0A(p12,m1,m3))/den1 +
           4*m1*p10*B0A(p10,m1,m2))/
          (4.*m1*(sqr(m1)*p20 + m2*(m3c - p12)*(p20 - p12) + sqr(m2)*p12 -
                  m2*(m3c + p12)*p10 + p10*((m3c - p20)*(m3c - p12) + m3c*p10) -
                  m1*((m3c - p20)*(p20 - p12) + m2*(p20 + p12 - p10) + (m3c + p20)*p10))));
}



==> ccode/C0.h <==
/* ------------------------------------------------------------- */
/* C0.h, C0.cc                                                   */
/* Ayres Freitas (afreitas@pitt.edu)			         */
/* last revision 06.08.19                                        */
/* ------------------------------------------------------------- */
/* scalar one-loop function C0                     	         */
/* ------------------------------------------------------------- */

#include "s2lseinline.h"
	
// the one-loop scalar triangle function
Cplx C0Q(Double p10, Double p20, Double p12, Double m1, Double m2, Double m3);

// the derivative of C0 with respect to the third (squared) mass
Cplx DM3C0(Double p10, Double p20, Double p12, Double m1, Double m2, Double m3);


==> ccode/Cplx.h <==

/******************************************************************/
/* Cplx.h                                                         */
/* Stefan Bauberger (stefan@bauberger.de)                         */
/* Ayres Freitas (afreitas@pitt.edu)                              */
/* last revision 30.07.15                                         */
/******************************************************************/
/* interface to template for the definition of complex numbers    */
/* and to the the quad-package for calculation with double-double */
/* precision for use with the package s2lse                       */
/* (scalar two-loop self-energy integrals)                        */
/******************************************************************/

#ifndef __Cplx__
#define __Cplx__

#include <stdlib.h>

#include <fstream>

#define TRUE  1
#define FALSE 0

#ifdef QUADPRECISION

#include "doubledouble/doubledouble.h"
// #include <std/complext.cc>
#include <complex>

template <class FLOAT> complex<FLOAT>
sqr(const complex<FLOAT>& x) { return x*x; }

template <class FLOAT> complex<FLOAT>
powint(const complex<FLOAT>& x, int i)
{
  int j=i;
  if (j<0) j=-j;
  complex<FLOAT> res=complex<FLOAT>(1);
  switch(j) {
    case 0: break;
    case 1: res=x; break;
    case 2: res=x*x; break;
    default: 
      int n=j/2;
      if (n+n != j) res=x*sqr(powint(x,n));
      else res=sqr(powint(x,n));
      break ; };
  if (i>=0) return(res);
  else return(1/res);
} 

typedef complex<doubledouble> Cplx;

inline Cplx operator + (int x, const Cplx& y)
{ return(Cplx(x)+y); }
inline Cplx operator + (double x, const Cplx& y)
{ return(Cplx(x)+y); }
inline Cplx operator + (const Cplx& x,int y)
{ return(x+Cplx(y)); }
inline Cplx operator + (const Cplx& x,double y)
{ return(x+Cplx(y)); }

inline Cplx operator - (int x, const Cplx& y)
{ return(Cplx(x)-y); }
inline Cplx operator - (double x, const Cplx& y)
{ return(Cplx(x)-y); }
inline Cplx operator - (const Cplx& x,int y)
{ return(x-Cplx(y)); }
inline Cplx operator - (const Cplx& x,double y)
{ return(x-Cplx(y)); }

inline Cplx operator * (int x, const Cplx& y)
{ return(Cplx(x)*y); }
inline Cplx operator * (double x, const Cplx& y)
{ return(Cplx(x)*y); }
inline Cplx operator * (const Cplx& x,int y)
{ return(x*Cplx(y)); }
inline Cplx operator * (const Cplx& x,double y)
{ return(x*Cplx(y)); }

inline Cplx operator / (int x, const Cplx& y)
{ return(Cplx(x)/y); }
inline Cplx operator / (double x, const Cplx& y)
{ return(Cplx(x)/y); }
inline Cplx operator / (const Cplx& x,int y)
{ return(x/Cplx(y)); }
inline Cplx operator / (const Cplx& x,double y)
{ return(x/Cplx(y)); }

inline bool operator == (const Cplx& x, double y)
{ return(x==Cplx(y)); }
inline bool operator == (const Cplx& x, int y)
{ return(x==Cplx(y)); }
inline bool operator == (double x, const Cplx& y)
{ return(Cplx(x)==y); }
inline bool operator == (int x, const Cplx& y)
{ return(Cplx(x)==y); }


inline bool operator != (const Cplx& x, double y)
{ return(x!=Cplx(y)); }
inline bool operator != (const Cplx& x, int y)
{ return(x!=Cplx(y)); }
inline bool operator != (double x, const Cplx& y)
{ return(Cplx(x)!=y); }
inline bool operator != (int x, const Cplx& y)
{ return(Cplx(x)!=y); }
    
/*
inline doubledouble operator +(const doubledouble& x,double y) { return(x+doubledouble(y)); }
inline doubledouble operator +(const doubledouble& x,int y) { return(x+doubledouble(y)); }
inline doubledouble operator +(int x,const doubledouble& y) { return(doubledouble(x)+y); }
inline doubledouble operator -(const doubledouble& x,double y) { return(x+doubledouble(-y)); }
inline doubledouble operator -(const doubledouble& x,int y) { return(x+doubledouble(-y)); }
inline doubledouble operator -(int x,const doubledouble& y) { return(doubledouble(x)-y); }
inline doubledouble operator *(const doubledouble& x,double y) { return(x*doubledouble(y)); }
inline doubledouble operator *(const doubledouble& x,int y) { return(x*doubledouble(y)); }
inline doubledouble operator /(int x,const doubledouble& y) { return(doubledouble(x)/y); }
*/
inline bool operator ==(const doubledouble& x,double y) { return(x.h() == y); }
inline bool operator ==(double x,const doubledouble& y) { return(x == y.h()); }
inline bool operator ==(const doubledouble& x,int y) { return(x.h() == y); }
inline bool operator ==(int x,const doubledouble& y) { return(x == y.h()); }
inline bool operator >(const doubledouble& x,double y) { return(x.h() > y); }
inline bool operator >(double x,const doubledouble& y) { return(x > y.h()); }
inline bool operator >(const doubledouble& x,int y) { return(x.h() > y); }
inline bool operator >(int x,const doubledouble& y) { return(x > y.h()); }
inline bool operator <(const doubledouble& x,double y) { return(x.h() < y); }
inline bool operator <(double x,const doubledouble& y) { return(x < y.h()); }
inline bool operator <(const doubledouble& x,int y) { return(x.h() < y); }
inline bool operator <(int x,const doubledouble& y) { return(x < y.h()); }
inline bool operator >=(const doubledouble& x,double y) { return(x.h() >= y); }
inline bool operator >=(double x,const doubledouble& y) { return(x >= y.h()); }
inline bool operator >=(const doubledouble& x,int y) { return(x.h() >= y); }
inline bool operator >=(int x,const doubledouble& y) { return(x >= y.h()); }
inline bool operator <=(const doubledouble& x,double y) { return(x.h() <= y); }
inline bool operator <=(double x,const doubledouble& y) { return(x <= y.h()); }
inline bool operator <=(const doubledouble& x,int y) { return(x.h() <= y); }
inline bool operator <=(int x,const doubledouble& y) { return(x <= y.h()); }
inline bool operator !=(const doubledouble& x,double y) { return(x.h() != y || x.l() != 0.); }
inline bool operator !=(double x,const doubledouble& y) { return(x != y.h() || y.h() != 0.); }
inline bool operator !=(const doubledouble& x,int y) { return(x.h() != y || x.l() != 0.); }
inline bool operator !=(int x,const doubledouble& y) { return(x != y.h() || y.h() != 0.); }

#define Double doubledouble
#define SDouble doubledouble

static Cplx SCplx(char *s1,char *s2) 
{
 doubledouble q1(s1),q2(s2); return(Cplx(q1,q2));
}

static Cplx RCplx(Double r) { return(Cplx(r)); }
static Cplx ICplx(int i) { return(Cplx(i)); }

/*
#define Pi doubledouble::Pi
#define TwoPi doubledouble::TwoPi
*/
static const Double Pi=SDouble("3.1415926535897932384626433832795028841972");
static const Double TwoPi=SDouble("6.2831853071795864769252867665590057683943");

static const Double PiSonSix=SDouble("1.64493406684822643647241516664603"); 
                                    // pi^2/6
static const Double PiSonThree=SDouble("3.28986813369645287294483033329205"); 
                                    // pi^2/3
static const Cplx PiI(doubledouble(0.),Pi);
static const Cplx TwoPiI(doubledouble(0.),TwoPi);
static const Cplx I(doubledouble(0.),doubledouble(1.));
static const doubledouble EULERGAMMA("0.577215664901532860606512090082402");
static const doubledouble EulerGamma=EULERGAMMA;

#else  // QUADPRECISION

#include<complex.h>

#define Double double
#if (__GNUC_MINOR__==6)
#define Cplx complex
#define double_complex complex
#else
#define Cplx double_complex
#endif

inline Cplx sqr(const Cplx& x) { return x*x; }

#define powint pow

inline Double SDouble(char *s1) { return(atof(s1)); }
inline Cplx SCplx(char *s1,char *s2) { return(Cplx(atof(s1),atof(s2))); }
inline Cplx RCplx(Double r) { return(Cplx(r)); }
inline Cplx ICplx(int i) { return(Cplx(i)); }

#define Pi 3.141592653589793
#define TwoPi 6.283185307179587
#define PiSonSix 1.644934066848226  // pi^2/6
#define PiSonThree 3.289868133696452 // pi^2/3
#define EULERGAMMA 0.5772156649015329
#define EulerGamma 0.5772156649015329
static const Cplx PiI(0.,Pi);
static const Cplx TwoPiI(0.,TwoPi);
static const Cplx I(0.,1.);

#endif // #else QUADPRECISION

inline Double abs(Double x) { return(fabs(x)); }

#endif // __Cplx__


==> ccode/T34.cc <==
/* ------------------------------------------------------------- */
/* T34.cc                                                        */
/* Stefan Bauberger (bauberger@physik.uni-wuerzburg.de)          */
/* Ayres Freitas (afreitas@pitt.edu)			         */
/* last revision 19.04.19 (4.12.95)                              */
/* ------------------------------------------------------------- */
/* Scalar integrals T234, T1234, T11234 for two-loop             */
/* self-energies                                                 */
/* as part of the package s2lse for the calculation of scalar    */
/* two-loop self-energy integrals                                */
/* ------------------------------------------------------------- */
/* References:                                                   */
/*   [1] = Bauberger, Berends, Boehm, Buza,                      */
/*         hep-ph/9409388, Nucl.Phys.B 343 (1995) 383            */
/*   [2] = Bauberger, Boehm,                                     */
/*         hep-ph/9501201, Nucl.Phys.B 445 (1995) 25             */
/*   [3] = Berends, Tausk, Nucl. Phys. B 421 (1994) 456          */
/*   [4] = Scharf, Tausk, Nucl. Phys. B 412 (1994) 423           */
/*   [5] = Broadhurst, Z. Phys. C 47 (1990) 115                  */
/* ------------------------------------------------------------- */

#include "T345.h"
#include "li.h"
#include "qagutil.h"
#include "B0.h"
#include "tinline.h"

#define Errstream cerr

/******************************************************************/
/* some constants which define from which value on the asymptotic */
/* limit of some functions will be taken:                         */
/******************************************************************/

#ifdef QUADPRECISION
static Double T11234ASYMPLIMIT1=SDouble("1e-14");
#else
#define T11234ASYMPLIMIT1 1e-4
#endif

// zeta(n):
#define MAX_ZETA 5
static Double zeta[MAX_ZETA+1] =
{ SDouble("0"),SDouble(" 0"),
  SDouble(" 1.64493406684822643647241516665"),
  SDouble("1.202056903159594285399738161511"),
  SDouble(" 1.08232323371113819151600369654"),
  SDouble("1.036927755143369926331365486457") };

#define Zeta zeta

/******************************************************************/
/* Throughout this file the numbers are defined as Double or Cplx */
/* to enable a generalization to arbitrary precision              */
/******************************************************************/

/******************************************************************/
/* convention: vars is frequently used for (var)^2                */
/* for example: m1s denotes m_1^2.                                */
/******************************************************************/

static Double ps,m1s,m2s,m3s,m4s,threshold;
static Cplx T234sub0k(Double x);
static Cplx T1234C3sub0kp(Double x);
static Cplx T11234C3M1Zsub0k(Double s);
static Cplx T11234fin0kp2(Double x);
static Cplx T11234fin0kDp2(Double x);

static Cplx T234sub0k(Double s)
{
  return(-DeltaB0OnTwoPiI(s,m2s,m3s)
           *(B0D(ps,m1s,s)-B0D(0,m1s,s)-ps*DB0D(0,m1s,s)));
}

inline Double DM1DeltaB0OnTwoPiI(Double s, Double m1se, Double m2se)
{ return((m1se-m2se-s)/(s*sla(s,m1se,m2se))); }

static Cplx T2234sub0k(Double s)
{
  return(-DM1DeltaB0OnTwoPiI(s,m1s,m2s)
           *(B0D(ps,m3s,s)-B0D(0,m3s,s)+ps/(2*s)));
}

static Cplx T1234C3sub0kp(Double s)
{
  return(-DeltaB0OnTwoPiI(s,m3s,m4s)*(B0D(ps,m2s,s)-B0D(0,m2s,s)+ps/(2*s)) );
}

static Cplx T11234C3M1Zsub0k(Double s)
{
  return((-DeltaB0OnTwoPiI(s,m3s,m4s)*(B0D(ps,m2s,s)-B0D(0,m2s,s)+ps/(2*s)))/
	 sqr(s));
}

static Cplx T11234fin0kp2(Double s)
{
  if (fabs((s-m1s)/(s+m1s))<T11234ASYMPLIMIT1)
    return(DeltaB0OnTwoPiI(s,m3s,m4s)*DM1B0(ps,(s+m1s)/2,m2s)*(m1s-s));
  else
    return(DeltaB0OnTwoPiI(s,m3s,m4s)
             *(B0A(ps,m2s,m1s)-B0A(ps,m2s,s) ));
}

static Cplx T11234fin0kDp2(Double s)
{
  return(DDeltaB0OnTwoPiI(s,m3s,m4s)*(B0A(ps,m1s,m2s)-B0A(ps,m2s,s))
         -DeltaB0OnTwoPiI(s,m3s,m4s)*DM1B0(ps,s,m2s));
}

Cplx T3aint(Double pse, Double m1se, Double m2se,
            Double m3se, Double prec, Double *abserr)
{
  ps=pse; m1s=m1se; m2s=m2se; m3s=m3se;
  threshold=sqr(sqrt(m2s)+sqrt(m3s));
  return(Cqaginf(T234sub0k,threshold,prec,abserr));
}

Cplx T3a1int(Double pse, Double m1se, Double m2se,
             Double m3se, Double prec, Double *abserr)
{
  ps=pse; m1s=m1se; m2s=m2se; m3s=m3se;
  threshold=sqr(sqrt(m1s)+sqrt(m2s));
  return(Cqaginf(T2234sub0k,threshold,prec,abserr));
}

Cplx T4aint(Double pse, Double m1se, Double m2se,
            Double m3se, Double m4se, Double prec, Double *abserr)
{
// following two lines added 09 Nov 99:
  if ((pse==m1se)&&(m2se==Double(0))&&(m3se==Double(0))&&(m4se==Double(0)))
    return Cplx(1);
  ps=pse; m1s=m1se; m2s=m2se; m3s=m3se; m4s=m4se;
  threshold=sqr(sqrt(m3s)+sqrt(m4s));
  return(Cqagpinf(T1234C3sub0kp,threshold,m1s,1,prec,abserr));
}

Cplx T11234C3M1Zsub0I(Double pse, Double m2se,
                      Double m3se, Double m4se, Double prec, Double *abserr)
{
  ps=pse; m2s=m2se; m3s=m3se; m4s=m4se;
  threshold=sqr(sqrt(m3s)+sqrt(m4s));
  return(Cqaginf(T11234C3M1Zsub0k,threshold,prec,abserr));
}

Cplx T4a1int(Double pse, Double m1se, Double m2se,
             Double m3se, Double m4se, Double prec, Double *abserr)
{
// following two lines added 09 Nov 99:
  if ((pse==m1se)&&(m2se==Double(0))&&(m3se==Double(0))&&(m4se==Double(0)))
    return (PiI-PiSonSix)/m1se;
  ps=pse; m1s=m1se; m2s=m2se; m3s=m3se; m4s=m4se;
  threshold=sqr(sqrt(m3s)+sqrt(m4s));
  return(Cqagp2inf(T11234fin0kp2,T11234fin0kDp2,threshold,m1s,1,prec,abserr));
}


==> ccode/T345.h <==

#include "Cplx.h"
 
Cplx T3aint(Double pse, Double m1se, Double m2se, Double m3se,
            Double prec, Double *abserr);
Cplx T3a1int(Double pse, Double m1se, Double m2se, Double m3se,
             Double prec, Double *abserr);
Cplx T4aint(Double pse, Double m1se, Double m2se, Double m3se, Double m4se,
            Double prec, Double *abserr);
Cplx T4a1int(Double pse, Double m1se, Double m2se, Double m3se, Double m4se,
             Double prec, Double *abserr);
Cplx T5aint(Double pse, Double m1se, Double m2se, Double m3se, Double m4se, 
	    Double m5s, Double prec, Double *abserr);


==> ccode/T5.cc <==
/* ------------------------------------------------------------- */
/* T5.cc                                                         */
/* Stefan Bauberger (bauberger@physik.uni-wuerzburg.de)          */
/* Ayres Freitas (afreitas@pitt.edu)			         */
/* last revision 27.07.18 (4.12.95)                              */
/* ------------------------------------------------------------- */
/* Scalar integral T12345 for two-loop self-energies             */
/* as part of the package s2lse for the calculation of scalar    */
/* two-loop self-energy integrals                                */
/* ------------------------------------------------------------- */
/* Limitations:                                                  */
/*    The maximal precision is about 8 digits for T12345         */
/*    and 16 digits with quad-precision,                         */
/*    depending very much on the parameter region                */
/* ------------------------------------------------------------- */
/* References:                                                   */
/*   [1] = Bauberger, Berends, Boehm, Buza,                      */
/*         hep-ph/9409388, Nucl.Phys.B 343 (1995) 383            */
/*   [2] = Bauberger, Boehm,                                     */
/*         hep-ph/9501201, Nucl.Phys.B 445 (1995) 25             */
/*   [3] = Berends, Tausk, Nucl. Phys. B 421 (1994) 456          */
/*   [4] = Scharf, Tausk, Nucl. Phys. B 412 (1994) 423           */
/*   [5] = Broadhurst, Z. Phys. C 47 (1990) 115                  */
/* ------------------------------------------------------------- */

#include "T345.h"
#include "li.h"
#include "qagutil.h"
#include "B0.h"
#include "tinline.h"

#define Errstream cerr

/******************************************************************/
/* Throughout this file the numbers are defined as Double or Cplx */
/* to enable a generalization to arbitrary precision              */
/******************************************************************/

/******************************************************************/
/* convention: vars is frequently used for (var)^2                */
/* for example: m1s denotes m_1^2.                                */
/******************************************************************/

/******************************************************************/
/* some constants which define from which value on the asymptotic */
/* limit of some functions will be taken:                         */
/******************************************************************/

#ifdef QUADPRECISION
static doubledouble ASYMP_LIMIT_DC01=SDouble("1e13");
static doubledouble ASYMP_LIMIT_T3K3_1=SDouble("1e-17");
#else
#define ASYMP_LIMIT_DC01 1e3
#define ASYMP_LIMIT_T3K3_1 1e-7
#endif

#define MAX_BERNOULLI 30

// Bernoulli numbers:
static Double bernoulli[MAX_BERNOULLI+1] =
{ SDouble("1."),
  SDouble("-0.5"),SDouble("0.1666666666666666666666666666667"),SDouble("0"),
  SDouble("-0.0333333333333333333333333333333"),SDouble("0"),
  SDouble("0.02380952380952380952380952380952"),SDouble("0"),
  SDouble("-0.0333333333333333333333333333333"),SDouble("0"),
  SDouble("0.0757575757575757575757575757576"),SDouble("0"),
  SDouble("-0.2531135531135531135531135531136"),SDouble("0"),
  SDouble("1.166666666666666666666666666667"),SDouble("0"),
  SDouble("-7.09215686274509803921568627451"),SDouble("0"),
  SDouble("54.9711779448621553884711779449"),SDouble("0"),
  SDouble("-529.124242424242424242424242424"),SDouble("0"),
  SDouble("6192.12318840579710144927536232"),SDouble("0"),
  SDouble("-86580.2531135531135531135531136"),SDouble("0"),
  SDouble("1.425517166666666666666666666667e6"),SDouble("0"),
  SDouble("-2.729823106781609195402298850575e7"),SDouble("0"),
  SDouble("6.01580873900642368384303868175e8") };

// zeta(n):
#define MAX_ZETA 5
static Double zeta[MAX_ZETA+1] =
{ SDouble("0"),SDouble(" 0"),
  SDouble(" 1.64493406684822643647241516665"),
  SDouble("1.202056903159594285399738161511"),
  SDouble(" 1.08232323371113819151600369654"),
  SDouble("1.036927755143369926331365486457") };

#define Zeta zeta

// faculty n!
#define MAX_FAC 30
static Double fac[MAX_FAC+1] = 
{ SDouble("1."),
  SDouble("1."),
  SDouble("2."),
  SDouble("6."),
  SDouble("24."),
  SDouble("120."),
  SDouble("720."),
  SDouble("5040."),
  SDouble("40320."),
  SDouble("362880."),
  SDouble("3.6288e6"),
  SDouble("3.99168e7"),
  SDouble("4.790016e8"),
  SDouble("6.2270208e9"),
  SDouble("8.71782912e10"),
  SDouble("1.307674368e12"),
  SDouble("2.0922789888e13"),
  SDouble("3.55687428096e14"),
  SDouble("6.402373705728e15"),
  SDouble("1.21645100408832e17"),
  SDouble("2.43290200817664e18"),
  SDouble("5.109094217170944e19"),
  SDouble("1.12400072777760768e21"),
  SDouble("2.585201673888497664e22"),
  SDouble("6.2044840173323943936e23"),
  SDouble("1.5511210043330985984e25"),
  SDouble("4.03291461126605635584e26"),
  SDouble("1.0888869450418352160768e28"),
  SDouble("3.04888344611713860501504e29"),
  SDouble("8.841761993739701954543616e30"),
  SDouble("2.6525285981219105863630848e32")};

inline int even(int p) {if ((p%2)==0) return(TRUE); else return(FALSE); }

static Double ps,m1s,m2s,m3s,m4s,m5s;
static Double prec,abserr;
static Double threshold,tthr1,tthr2;
static Cplx tthr1a,tthr1b;
static Double Rsla235;
static Cplx Csla235;
static Cplx B0fix;
static Cplx T2a(void);
static Cplx T2b(void);
static Cplx T3a(void);
static Cplx T3b(void);
static int T3a_status(void);
static void increase_error(Double err);
static Cplx T3_residuum();
static Cplx T3_residuum_m3zero();
static Cplx T12345integration(Double pse, Double m1se, Double m2se,
                              Double m3se, Double m4se, Double m5se,
                              Double prece, Double *abserre);
static Cplx T2ak1(Double t);  /* integration kernel for T2a  */
static Cplx T2ak2(Double t);  /* integration kernel for T2a  */
static Cplx T2ak3(Double s);  /* integration kernel for T2a  */
static Cplx T2ak4(Double s);  /* integration kernel for T2a  */
static Cplx T2bk1(Double t);  /* integration kernel for T2b  */
static Cplx T2bk2(Double t);  /* integration kernel for T2b  */
static Cplx T2bk3(Double t);  /* integration kernel for T2b  */
static Cplx T2bk4(Double t);  /* integration kernel for T2b  */
static Cplx T3k1(Double t);  /* integration kernel for T3a  */
static Cplx T3k2(Double t);  /* integration kernel for T3a  */
static Cplx T3k3(Double t);  /* integration kernel for T3a  */
static Cplx T3k4(Double t);  /* integration kernel for T3a  */
static Cplx T3k11(Double t);  /* integration kernel for T3a  */
static Cplx T3k12(Double t);  /* integration kernel for T3a  */
static Cplx T3k21(Double t);  /* integration kernel for T3a  */
static Cplx T3k22(Double t);  /* integration kernel for T3a  */
static Cplx T3k31(Double t);  /* integration kernel for T3a  */
static Cplx T3k41(Double t);  /* integration kernel for T3a  */
static Cplx T3k51(Double t);  /* integration kernel for T3a  */

// routines about the discontinuity of the one-loop triangle diagram,
// the mathematical
// background of the according algorithms is described in ref. [2]

#define p1s C0_p1s
#define p2s C0_p2s
#define p3s C0_p3s
#define m1s C0_m1s
#define m2s C0_m2s
#define m3s C0_m3s
#define m1 C0_m1
#define m2 C0_m2
#define m3 C0_m3
#define s0 C0_s0
#define a1 C0_a1
#define a2 C0_a2
#define Deltaps C0_Deltaps
#define Sumps C0_Sumps
#define status C0_status
#define s1_is_real C0_s1_is_real
#define Rs1 C0_Rs1
#define Rs2 C0_Rs2
#define Cs1 C0_Cs1

static Double p1s,p2s,p3s,m1s,m2s,m3s;
static Double m1,m2,m3,s0;
static Double a1,a2;  // for the fast calculation of a
static Double Deltaps,Sumps;
static int status;
static int C0_calc_status(void);
static Cplx C0an_intR(Double s);
static Cplx C0an_intC(Cplx s);
static int s1_is_real;
static Double Rs1,Rs2;
static Cplx Cs1;
static void C0dispersion_init(Double p2se,Double p3se,
			      Double m1se,Double m2se,Double m3se);
static int C0an_is_vanishing;
static Cplx C0_integrate(Double p1se, Double precision);
static Cplx C0_discontinuity(Double s);
static Cplx C0_discontinuitythr(void);
static Cplx C0an(Double p1se);
static Cplx C0k1(Double s);
static Cplx C0k2(Double s);


/*********************************************************************/
/* all what is needed to calculate the discontinuity of the one-loop */
/* three-point function C0, according to ref. [2]:                   */
/*********************************************************************/

static void C0dispersion_init(
    Double p2se,Double p3se,Double m1se,Double m2se,Double m3se)
{
  p2s=p2se; p3s=p3se; m1s=m1se; m2s=m2se; m3s=m3se;
  m1=sqrt(m1s); m2=sqrt(m2s); m3=sqrt(m3s);
  s0=sqr(m1+m2);
  a1=-p2s-p3s+m3s+m3s-m1s-m2s;
  a2=(m1s-m2s)*(p3s-p2s);
  Deltaps=sqr(sqrt(p2s)-sqrt(p3s));
  Sumps=sqr(sqrt(p2s)+sqrt(p3s));
  status=C0_calc_status();
  if ((status==2)||(status==3)||(status==6))
    C0an_is_vanishing=FALSE;
  else
    C0an_is_vanishing=TRUE;
}

// C0_calc_status returns the case the mass configuration belongs to    */
// according to [2]                                                  */

static int C0_calc_status(void)
{
  Double m3sthr;  // threshold value for m3s for the occurrence
                // of the anomalous threshold
  if (m1+m2==Double(0)) m3sthr=m3s+1;   // in fact m3sthr -> Infinity
  else m3sthr=(m1*p2s+m2*p3s)/(m1+m2)-m1*m2;
  if (m3s==Double(0)) {
    if (m3sthr<0) return(11);
    else return(12); };
  Double dm13s,sm13s,dm23s,sm23s;
  dm13s=sqr(m1-m3); sm13s=sqr(m1+m3); dm23s=sqr(m2-m3); sm23s=sqr(m2+m3);
  Cplx l3,l4;
  int l3_is_real,l4_is_real;
  if (p2s>sm23s) {l3_is_real=TRUE; l3=sla(p2s,m2s,m3s);}
  else if (p2s>dm23s) {l3_is_real=FALSE; l3=I*snla(p2s,m2s,m3s);}
       else {l3_is_real=TRUE; l3=-sla(p2s,m2s,m3s);};
  if (p3s>sm13s) {l4_is_real=TRUE; l4=sla(p3s,m1s,m3s);}
  else if (p3s>dm13s) {l4_is_real=FALSE; l4=I*snla(p3s,m1s,m3s);}
       else {l4_is_real=TRUE; l4=-sla(p3s,m1s,m3s);};
  if (l3_is_real==l4_is_real)
  {
    s1_is_real=TRUE;
    Rs1=(-m3s+p2s+p3s+m1s+m2s)*.5-((p2s-m2s)*(p3s-m1s)+real(l3*l4))*0.5/m3s;
    Rs2=(-m3s+p2s+p3s+m1s+m2s)*.5-((p2s-m2s)*(p3s-m1s)-real(l3*l4))*0.5/m3s;
  }
  else
  {
    s1_is_real=FALSE;
    Cs1=(-m3s+p2s+p3s+m1s+m2s)*0.5-((p2s-m2s)*(p3s-m1s)+l3*l4)*0.5/m3s;
  };
  if (m3s >= m3sthr) {return(1);}
  if (la(p2s,m2s,m3sthr)<0)
  {
    if (s1_is_real==TRUE)
    {
      if (Rs1<s0) return(2);
      else return(4);
    }
    else
    {
      return(3);
    };
  }
  else
  {
    if (s1_is_real==TRUE) return(5);
    else return(6);
  };
  Errstream << "Unknown status for the triangle discontinuity.\n";
  return(0);
}

// C0dispersion::discontinuity returns after a proper initialization */
// with p2s,p3s,m1s,m2s,m3s the discontinuity of the triangle        */
// diagram. It is assumed that s=p1s>(sqrt(m1s)+sqrt(m2s))^2

// TO IMPROVE:
//   there are many possibilities to improve the numerics in this routine
//   mainly: only one logarithm would be needed for each evaluation
static Cplx C0_discontinuity(Double s)
{
  Double a,b,l1,l2;
  Cplx Cb,Cl1;
  int b_is_complex; // indicates whether b is complex
  a=s*(s+a1)+a2;
  l2=sla(s,m1s,m2s);
  if (s<Deltaps) {b_is_complex=FALSE; l1=sla(s,p2s,p3s); b=l1*l2;}
  else if (s<Sumps) {b_is_complex=TRUE; Cl1=I*snla(s,p2s,p3s); Cb=Cl1*l2;}
  else  {b_is_complex=FALSE; l1=-sla(s,p2s,p3s); b=l1*l2;};
  if (status==1) {
    if (b_is_complex==FALSE)
//      return(-(TwoPiI/l1)*(clog2(a+b)-clog2(a-b)));  
      return(-(TwoPiI/l1)*(clog2(a+b)-clog1(a-b)));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb))); };
  if (status==11) {
    if (b_is_complex==FALSE)
      if (s > ASYMP_LIMIT_DC01*(p2s+p3s+m1s+m2s)) {
                       // asymptotic formulae for large s:
        if ((p2s==m2s)&&(p3s!=m1s))
          return(-(TwoPiI/l1)*(clog1(2*p2s*(m1s-p3s)/s)-clog2(a-b)));
        if ((p2s!=m2s)&&(p3s==m1s))
          return(-(TwoPiI/l1)*(clog1(2*p3s*(m2s-p2s)/s)-clog2(a-b)));
        return(-(TwoPiI/l1)*(clog2(2.*(m1s-p3s)*(m2s-p2s))-clog2(a-b))); }
      else
        return(-(TwoPiI/l1)*(clog2(a+b)-clog2(a-b)));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb))); };
  if (status==12) {   // like status==4, but with s1=+infinity
    Cplx z1=-TwoPiI;
    if (b_is_complex==FALSE)
      if (s > ASYMP_LIMIT_DC01*(p2s+p3s+m1s+m2s)) { // asymptotic formulae:
        if ((p2s==m2s)&&(p3s!=m1s))
          return(-(TwoPiI/l1)*(clog1(2*p2s*(m1s-p3s)/s)-clog2(a-b)+z1));
        if ((p2s!=m2s)&&(p3s==m1s))
          return(-(TwoPiI/l1)*(clog1(2*p3s*(m2s-p2s)/s)-clog2(a-b)+z1));
        return(-(TwoPiI/l1)*(clog1(2.*(m1s-p3s)*(m2s-p2s))-clog2(a-b)+z1)); }
      else
        return(-(TwoPiI/l1)*(clog1(a+b)-clog2(a-b)+z1));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb)+z1)); };
  if ((status==2)||(status==3)||(status==6)) {
    if (b_is_complex==FALSE)
      return(-(TwoPiI/l1)*(clog1(a+b)-clog2(a-b)));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb))); };
  if (status==5) {
    if (s<Rs1) {
      if (b_is_complex==FALSE) {
        return(-(TwoPiI/l1)*(clog2(a+b)-clog2(a-b))); }
      else
        return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb)-TwoPiI)); }
    else {
      if (b_is_complex==FALSE)
        return(-(TwoPiI/l1)*(clog1(a+b)-clog2(a-b)));
      else
        return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb)));}; }
  if (status==4) {
    Cplx z1;
    if (s<Rs1) z1=-TwoPiI; else z1=Cplx(0);
    if (b_is_complex==FALSE)
      return(-(TwoPiI/l1)*(clog1(a+b)-clog2(a-b)+z1));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb)+z1)); };
  return(Cplx(0));
}

static Cplx C0_discontinuitythr(void)   // at s=threshold
{
  Double a;
  Cplx Cl1,z1,z2;
  int l1_is_complex; // indicates whether l1 is complex
  Double s=sqr(sqrt(m1s)+sqrt(m2s));
  a=s*(s+a1)+a2;
  if (s<Deltaps) {l1_is_complex=FALSE; Cl1=sla(s,p2s,p3s); }
  else if (s<Sumps) {l1_is_complex=TRUE; Cl1=I*snla(s,p2s,p3s);}
  else  {l1_is_complex=FALSE; Cl1=-sla(s,p2s,p3s);};
  if ((status==1)||(status==11)) return(Cplx(0));
  if (status==12) {   // like status==4, but with s1=+infinity
    if (a<0) return(Cplx(0));
    else return(sqr(TwoPiI)/Cl1); };
  if ((status==2)||(status==3)||(status==6))
    if (a<0) return(-sqr(TwoPiI)/Cl1);
    else return(Cplx(0));
  if (status==5) {
    if (a<0) z2=TwoPiI; else z2=Cplx(0);
    if (s<Rs1) {
      if (l1_is_complex==FALSE) return(Cplx(0));
      else return(-TwoPiI*(z2-TwoPiI)/Cl1); }
    else {
      if (a<0) return(-sqr(TwoPiI)/Cl1); else return(Cplx(0)); } };
  if (status==4) {
    if (s<Rs1) z1=-TwoPiI; else z1=Cplx(0);
    if (a<0) z2=TwoPiI; else z2=Cplx(0);
    return(-(TwoPiI/Cl1)*(z2+z1)); };
  return(Cplx(0));
}


// for the calculation of the contribution of the anomalous threshold ([2])
static Cplx C0an_intR(Double s)
{
  Double l6=sla(p1s,p2s,p3s);
  int l5_is_real;
  Double Rl5;
  Cplx Cl5;
  if (s<Deltaps) {l5_is_real=TRUE; Rl5=sla(s,p2s,p3s);}
  else {
    if (s>Sumps) {l5_is_real=TRUE; Rl5=-sla(s,p2s,p3s);}
    else {l5_is_real=FALSE; Cl5=I*snla(s,p2s,p3s);};
  };
  if (l5_is_real==TRUE)
    return((clog1(p1s-s)
            -clog1(-s*(p2s+p3s-p1s)+sqr(p2s-p3s)-p1s*(p2s+p3s)+Rl5*l6))/l6);
  else
    return((clog1(p1s-s)
            -log(-s*(p2s+p3s-p1s)+sqr(p2s-p3s)-p1s*(p2s+p3s)+Cl5*l6))/l6);
}

// the same, but for complex s1:
static Cplx C0an_intC(Cplx s)
{
  Double l6=sla(p1s,p2s,p3s);
  Cplx Cl5=sqrt(Deltaps-s)*sqrt(Sumps-s);
  Cplx r1=-s*(p2s+p3s-p1s)+sqr(p2s-p3s)-p1s*(p2s+p3s)+Cl5*l6;
  if (imag(r1)<0)
    return((log(p1s-s)-log(r1)-TwoPiI)/l6);
  else
    return((log(p1s-s)-log(r1))/l6);
}


// this is now the total contribution
static Cplx C0an(Double p1se)
{
  p1s=p1se;
  if (s1_is_real==TRUE) return(TwoPiI*(C0an_intR(Rs1)-C0an_intR(s0)));
  else return(TwoPiI*(C0an_intC(Cs1)-C0an_intR(s0)));
}


// this routine returns the C0-function, for debugging purposes:
static Cplx C0_integrate(Double p1se, Double prec)
{
  Cplx C0an_result=Cplx(0);
  if (C0an_is_vanishing==FALSE) C0an_result=C0an(p1se);
  p1s=p1se;
  Double dummy;
  return(Cqagpinf(C0_discontinuity,s0,p1s,1,prec,&dummy)/TwoPiI+C0an_result);
}

#undef p1s
#undef p2s
#undef p3s
#undef m1s
#undef m2s
#undef m3s
#undef m1
#undef m2
#undef m3
#undef s0
#undef a1
#undef a2
#undef Deltaps
#undef Sumps
#undef status
#undef s1_is_real
#undef Rs1
#undef Rs2
#undef Cs1


/*********************************************************************/
/* The two-loop master integral,                                     */
/* according to ref. [2] and [5]:                                    */
/*********************************************************************/

inline bool BelowThreshold2(Double ps,Double m1s,Double m2s)
{ return(ps<sqr(sqrt(m1s)+sqrt(m2s))); }

inline bool BelowThreshold3(Double ps,Double m1s,Double m2s,Double m3s)
{ return(ps<sqr(sqrt(m1s)+sqrt(m2s)+sqrt(m3s))); }

static Cplx T12345integration(Double pse,Double m1se,Double m2se,
			      Double m3se,Double m4se,
			      Double m5se,Double prece,Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m2se; m3s=m3se; m4s=m4se; m5s=m5se; prec=prece;
  
  abserr=0;
  Cplx z=T2a()+T2b()+T3a()+T3b();
  *abserre=abserr;
  if (  BelowThreshold2(pse,m1s,m2s)&&BelowThreshold2(pse,m4s,m5s)
      &&BelowThreshold3(pse,m1s,m3s,m5s)&&BelowThreshold3(pse,m2s,m3s,m4s))
    z=real(z);
  return(z);
}


static Cplx T2ak1(Double t)
{
  return(conj(C0_discontinuity(t))*(B0A(t,m1s,m2s)-B0fix)/(t-ps));
}

static Cplx T2ak2(Double t)
{
  return(conj(C0_discontinuity(t))*(B0A(t,m1s,m2s)-B0fix));
}


static Cplx T2ak3(Double s)
{
  return(TwoPiI*sla(s,m1s,m2s)*conj(C0an(s))/(s*(s-ps)));
}

static Cplx T2ak4(Double s)
{
  return(TwoPiI*sla(s,m1s,m2s)*conj(C0an(s))/s);
}


static Cplx T2bk1(Double t)
{
  return(C0_discontinuity(t)*(B0fix-conj(B0A(t,m4s,m5s)))/(t-ps));
}

static Cplx T2bk2(Double t)
{
  return(C0_discontinuity(t)*(B0fix-conj(B0A(t,m4s,m5s))));
}

static Cplx T2bk3(Double s)
{
  return(TwoPiI*sla(s,m4s,m5s)*C0an(s)/(s*(s-ps)));
}

static Cplx T2bk4(Double s)
{
  return(TwoPiI*sla(s,m4s,m5s)*C0an(s)/s);
}


// the two-particle contributions T2a and T2b (see [2]) are very
// similar. It simplifies therefore the code developpment to define the masses
// with aliases:

#define M1S m1s
#define M2S m2s
#define M4S m4s
#define M5S m5s
#define TM21 T2ak1
#define TM22 T2ak2
#define TM23 T2ak3
#define TM24 T2ak4

static Cplx T2a(void)
{
  C0dispersion_init(M1S,M2S,M5S,M4S,m3s);
  B0fix=B0A(ps,M1S,M2S);
  Cplx z1,z2;
  Double threshold1=sqr(sqrt(M4S)+sqrt(M5S));
  Double err1=0,err2=0;
  Double M1=sqrt(M1S),M2=sqrt(M1S);
  Double lim1=sqr(M1-M2),lim2=sqr(M1+M2);
  z1=Cqagpinf(TM22,threshold1,ps,1,prec,&err1,lim1,lim2);
  increase_error(abs(err1/TwoPiI));
  if (C0an_is_vanishing==TRUE) z2=Cplx(0);
  else {
    err1=0; err2=0;
    Double threshold2=sqr(sqrt(M1S)+sqrt(M2S));
    z2=Cqagpinf(TM24,threshold2,ps,1,prec,&err1);
    increase_error(abs(err2/TwoPiI));
  };
  return((z1+z2)/TwoPiI);
}


#undef M1S
#undef M2S
#undef M4S
#undef M5S
#undef TM21
#undef TM22
#undef TM23
#undef TM24


#define M1S m4s
#define M2S m5s
#define M4S m1s
#define M5S m2s
#define TM21 T2bk1
#define TM22 T2bk2
#define TM23 T2bk3
#define TM24 T2bk4

static Cplx T2b(void)
{
  C0dispersion_init(M1S,M2S,M5S,M4S,m3s);
  B0fix=B0A(ps,M1S,M2S);
  Cplx z1,z2;
  Double threshold1=sqr(sqrt(M4S)+sqrt(M5S));
  Double err1=0,err2=0;
  Double M1=sqrt(M1S),M2=sqrt(M1S);
  Double lim1=sqr(M1-M2),lim2=sqr(M1+M2);
  z1=Cqagpinf(TM22,threshold1,ps,1,prec,&err1,lim1,lim2);
  increase_error(abs(err1/TwoPiI));
  if (C0an_is_vanishing==TRUE) z2=Cplx(0);
  else {
    err1=0; err2=0;
    Double threshold2=sqr(sqrt(M1S)+sqrt(M2S));
    z2=Cqagpinf(TM24,threshold2,ps,1,prec,&err1);
    increase_error(abs(err2/TwoPiI));
  };
  return((z1+z2)/TwoPiI);
}

#undef M1S
#undef M2S
#undef M4S
#undef M5S
#undef TM21
#undef TM22
#undef TM23
#undef TM24


// the difference of two B0-functions, divided by the difference of
// the arguments:
// TO IMPROVE:  asymptotic formula for pse near to si
static Cplx DiffB0R(Double pse,Double si,Double te,Double m2se)
{
  return((B0A(pse,te,m2se)-B0A(si,te,m2se))/(si-pse));
}

inline bool approximately_equal(Double x1, Double x2, Double scale)
{ return(abs((x1-x2)/(abs(x1)+abs(x2))) < scale); }

static Cplx DiffB0Rs12(Double pse,Double s12,Double te,Double m2se)
// approximation of ((DiffB0R(ps,s1)-DiffB0R(ps,s2))/(s1-s2)) for s1 ~ s2
{
  return((B0A(s12,te,m2se)-B0A(pse,te,m2se))/sqr(s12-pse)
         -DB0(s12,te,m2se)/(s12-pse));
}

/*
#define DiffB0ASYMP_LIMIT .00001

static Cplx DiffB0R(Double pse,Double si,Double te,Double m2se)
{
  if (pse !=Double(0))
    if (abs((pse-si)/pse)<DiffB0ASYMP_LIMIT) 
      return(-DB0((pse+si)/2,te,m2se));
  return((B0A(pse,te,m2se)-B0A(si,te,m2se))/(si-pse));
}
*/

// for B0(si-i*eps):
Cplx DiffB0R_cc(Double pse,Double si,Double te,Double m2se)
{
  return((B0A(pse,te,m2se)-conj(B0A(si,te,m2se)))/(si-pse));
}


// for complex si:
Cplx DiffB0C(Double pse,Cplx si,Double te,Double m2se)
{
  return((B0A(pse,te,m2se)-B0A(si,te,m2se))/(si-pse));
}


static Cplx T3k1(Double t)  // main case
{
  Double m2=sqrt(m2s);
  Double st=sqrt(t);
  Double la1=la(t,m3s,m4s);
  Double sla1=sqrt(la1);
  Double r1=t*(2*m2s-m5s+m3s)-m2s*(m4s-m3s);
  Double r2=(t-m2s)*(t*(m5s-m3s)-m2s*(m4s-m3s));
  Double r3=m3s*(m3s-t-m4s)/la1;
  Double r4=m3s
           +( t*(2*m4s*m3s-m4s*m2s+m5s*m4s+m5s*m3s)
             +m4s*(m2s-m5s)*(m4s-m3s)
             +m5s*m3s*(m4s-m3s))
            /la1;
  Double x1=0.5*(t+m2s+m4s+m5s-m3s+(t-m4s)*(m5s-m2s)/m3s);
  Double x2=0.5*sla1*Rsla235/m3s;
  Double s1=x1+x2;
  Double s2=x1-x2;
  Double s3=sqr(st+m2);
  Double s4=sqr(st-m2);
  Double f1=(s1*r1+r2)/((s1-s2)*(s1-s3)*(s1-s4))+(s1*r3+r4)/(s1-s2);
  Double f2=(s2*r1+r2)/((s2-s1)*(s2-s3)*(s2-s4))+(s2*r3+r4)/(s2-s1);
  Double f3=(s3*r1+r2)/((s3-s1)*(s3-s2)*(s3-s4));
  Double f4=(s4*r1+r2)/((s4-s1)*(s4-s2)*(s4-s3));
  Cplx z1;
  if (m1s==Double(0)) z1=log(t)*sla1/(t*m3s);
  else z1=clog1(t/m1s-1.)*sla1/(t*m3s);
  return(z1*(f1*DiffB0R(ps,s1,t,m2s)+f2*DiffB0R(ps,s2,t,m2s)+
             f3*DiffB0R(ps,s3,t,m2s)+f4*DiffB0R(ps,s4,t,m2s)));
}


static Cplx T3k61(Double t)  // sla235=0
{
  Double m2=sqrt(m2s);
  Double st=sqrt(t);
  Double la1=la(t,m3s,m4s);
  Double sla1=sqrt(la1);
  Double r1=t*(2*m2s-m5s+m3s)-m2s*(m4s-m3s);
  Double r2=(t-m2s)*(t*(m5s-m3s)-m2s*(m4s-m3s));
  Double r3=m3s*(m3s-t-m4s)/la1;
  Double r4=m3s
           +( t*(2*m4s*m3s-m4s*m2s+m5s*m4s+m5s*m3s)
             +m4s*(m2s-m5s)*(m4s-m3s)
             +m5s*m3s*(m4s-m3s))
            /la1;
  Double s1=0.5*(t+m2s+m4s+m5s-m3s+(t-m4s)*(m5s-m2s)/m3s);
  Double s3=sqr(st+m2);
  Double s4=sqr(st-m2);
  Cplx z1;
  if (m1s==Double(0)) z1=log(t)*sla1/(t*m3s);
  else z1=clog1(t/m1s-1.)*sla1/(t*m3s);
  if (approximately_equal(s1,ps,ASYMP_LIMIT_T3K3_1)) {
    // on-shell diagram with ps=m4s, m5s=0, m2s=m3s
    Double f11=-r3+(r2*(2.*s1-s3-s4)+r1*(s1*s1-s3*s4))/sqr(s1-s3)/sqr(s1-s4);
    Double f12=-r3*s1-r4+(r1*s1+r2)/(s1-s3)/(s4-s1);
    Double f3=(r1*s3+r2)/powint(s3-s1,3)/(s4-s3);
    Double f4=(r1*s4+r2)/powint(s4-s1,3)/(s3-s4);
    Double f1=-f3-f4;
    // taking only the real part is crude and requires further studies: 
    return(z1*(f12*DDB0(s1,t,m2s)+f11*DB0(s1,t,m2s)+f1*B0A(s1,t,m2s)
	            +f3*B0A(s3,t,m2s)+f4*B0A(s4,t,m2s))); }
  else {
  Double f11=(r3*s1+r4+(r1*s1+r2)/(s1-s3)/(s1-s4))/(ps-s1);
  Double f1=-(r3*s1+r4+(r1*s1+r2)/(s1-s3)/(s1-s4))/(ps-s1)
       +r3-(r2*(2.*s1-s3-s4)+r1*(s1*s1-s3*s4))/sqr(s1-s3)/sqr(s1-s4);
  Double f3=(s3*r1+r2)/(sqr(s3-s1)*(s3-s4));
  Double f4=(s4*r1+r2)/(sqr(s4-s1)*(s4-s3));
  return(z1*(f1*DiffB0R(ps,s1,t,m2s)+f11*DB0(s1,t,m2s)+
             f3*DiffB0R(ps,s3,t,m2s)+f4*DiffB0R(ps,s4,t,m2s))); };
}

static Cplx T3k2(Double t)  // for imaginary sla(m2s,m3s,m5s)
{
  Double m2=sqrt(m2s);
  Double st=sqrt(t);
  Double la1=la(t,m3s,m4s);
  Double sla1=sqrt(la1);
  Double r1=t*(2*m2s-m5s+m3s)-m2s*(m4s-m3s);
  Double r2=(t-m2s)*(t*(m5s-m3s)-m2s*(m4s-m3s));
  Double r3=m3s*(m3s-t-m4s)/la1;
  Double r4=m3s
           +( t*(2*m4s*m3s-m4s*m2s+m5s*m4s+m5s*m3s)
             +m4s*(m2s-m5s)*(m4s-m3s)
             +m5s*m3s*(m4s-m3s))
            /la1;
  Double x1=0.5*(t+m2s+m4s+m5s-m3s+(t-m4s)*(m5s-m2s)/m3s);
  Cplx x2=0.5*sla1*Csla235/m3s;
  Cplx s1=x1+x2;
  Cplx s2=conj(s1);
  Double s3=sqr(st+m2);
  Double s4=sqr(st-m2);
  Cplx f1=(s1*r1+r2)/(2.*I*imag(s1)*(s1-s3)*(s1-s4))
           +(s1*r3+r4)/(2.*I*imag(s1));
  Cplx f2=conj(f1);
  Cplx f3=(s3*r1+r2)/((s3-s1)*(s3-conj(s1))*(s3-s4));
  Cplx f4=(s4*r1+r2)/((s4-s1)*(s4-conj(s1))*(s4-s3));
  Cplx z1;
  if (m1s==Double(0)) z1=log(t)*sla1/(t*m3s);
  else z1=clog1(t/m1s-1.)*sla1/(t*m3s);
  return(z1*(f1*DiffB0C(ps,s1,t,m2s)+f2*DiffB0C(ps,s2,t,m2s)+
             f3*DiffB0R(ps,s3,t,m2s)+f4*DiffB0R(ps,s4,t,m2s)));
}

static Cplx T3k3(Double t)  // with threshold t_thr1 ([2])
{
  Double m2=sqrt(m2s);
  Double st=sqrt(t);
  Double la1=la(t,m3s,m4s);
  Double sla1=sqrt(la1);
  Double r1=t*(2*m2s-m5s+m3s)-m2s*(m4s-m3s);
  Double r2=(t-m2s)*(t*(m5s-m3s)-m2s*(m4s-m3s));
  Double r3=m3s*(m3s-t-m4s)/la1;
  Double r4=m3s
           +( t*(2*m4s*m3s-m4s*m2s+m5s*m4s+m5s*m3s)
             +m4s*(m2s-m5s)*(m4s-m3s)
             +m5s*m3s*(m4s-m3s))
            /la1;
  Double x1=0.5*(t+m2s+m4s+m5s-m3s+(t-m4s)*(m5s-m2s)/m3s);
  Double x2=0.5*sla1*Rsla235/m3s;
  Double s1=x1+x2;
  Double s2=x1-x2;
  Double s3=sqr(st+m2);
  Double s4=sqr(st-m2);
  Double f1=(s1*r1+r2)/((s1-s2)*(s1-s3)*(s1-s4))+(s1*r3+r4)/(s1-s2);
  Double f2=(s2*r1+r2)/((s2-s1)*(s2-s3)*(s2-s4))+(s2*r3+r4)/(s2-s1);
  Double f3=(s3*r1+r2)/((s3-s1)*(s3-s2)*(s3-s4));
  Double f4=(s4*r1+r2)/((s4-s1)*(s4-s2)*(s4-s3));
  Cplx z1;
  if (m1s==Double(0)) z1=log(t)*sla1/(t*m3s);
  else z1=clog1(t/m1s-1.)*sla1/(t*m3s);
  if (t>tthr1)
    return(z1*(f1*DiffB0R(ps,s1,t,m2s)+f2*DiffB0R_cc(ps,s2,t,m2s)+
               f3*DiffB0R(ps,s3,t,m2s)+f4*DiffB0R(ps,s4,t,m2s)));
  else {
    if (approximately_equal(s1,s2,ASYMP_LIMIT_T3K3_1)==TRUE) {
       Double s12=(s1+s2)/2;
       Double f12=(s12*r1+r2)/((s12-s3)*(s12-s4))+(s12*r3+r4);
       return(z1*(f12*DiffB0Rs12(ps,s12,t,m2s)
                  +(  r3+r1/((s12 - s3)*(s12 - s4))
                      -(r2 + r1*s12)/((s12 - s4)*sqr(s12 - s3))
                      -(r2 + r1*s12)/((s12 - s3)*sqr(s12 - s4)))
                    *DiffB0R(ps,s12,t,m2s)
                  +f3*DiffB0R(ps,s3,t,m2s)+f4*DiffB0R(ps,s4,t,m2s))); }
    else
      return(z1*(f1*DiffB0R(ps,s1,t,m2s)+f2*DiffB0R(ps,s2,t,m2s)+
                 f3*DiffB0R(ps,s3,t,m2s)+f4*DiffB0R(ps,s4,t,m2s))); };
}

static Cplx T3k4(Double t)  // principal value with thresholds t_thr1,t_thr2
{
  return(T3k3(t)+T3k3(2.*tthr2-t));
}

static Cplx T3k11(Double t)  // for m3=0
{
  Double m2=sqrt(m2s);
  Double st=sqrt(t);
  Double s1=sqr(st+m2);
  Double s2=sqr(st-m2);
  Double c1=(m2s-m5s)*(t-m4s);
  Double c2=-t*(m5s*t+sqr(m5s)-m4s*m5s-m2s*m5s-m2s*m4s)-m2s*m4s*(m2s+m4s-m5s);
  Double s3=c2/c1;
  Double r0=2*(-m2s + t)*(sqr(m2s)*m4s + m2s*sqr(m4s) - m2s*m4s*m5s - 
          2*m2s*m4s*t + m5s*sqr(t));
  Double r1=2*(2*sqr(m2s)*m4s + m2s*sqr(m4s) - 2*m2s*m4s*m5s - m2s*m4s*t - 
          m4s*m5s*t + 2*m2s*sqr(t) - m5s*sqr(t));
  Double r2=2*m4s*(-m2s + m5s);
  Double f1=(r0+r1*s1+r2*sqr(s1))/((s1-s2)*(s1-s3));
  Double f2=(r0+r1*s2+r2*sqr(s2))/((s2-s1)*(s2-s3));
  Double f3=(r0+r1*s3+r2*sqr(s3))/((s3-s1)*(s3-s2));
  Cplx z1=clog1(t/m1s-1.)/(2.*t*c1);
  if (t>tthr1)
    return(z1*(f1*DiffB0R(ps,s1,t,m2s)+f2*DiffB0R(ps,s2,t,m2s)+
               f3*DiffB0R_cc(ps,s3,t,m2s)));
  else
    return(z1*(f1*DiffB0R(ps,s1,t,m2s)+f2*DiffB0R(ps,s2,t,m2s)+
               f3*DiffB0R(ps,s3,t,m2s)));
}


static Cplx T3k21(Double t)  // special case with m1=m3=m5, m2=m4=0
// The formula for this case cannot be derived in the same way as
// in the other cases, since the border term in the partial integration
// does not vanish! But no partial integration is neccessary to obtain
// a integral over logarithms only.
{
  return((clog1(t/(t-ps))/ps)*log(m1s/t)/(t-m1s));
}

static Cplx T3k22(Double t)  // special case with m2=m3=m4, m1=m5=0
{
  Double m=sqrt(m2s);
  Double st=sqrt(t);
  Double s1=sqr(st+m);
  Double s2=sqr(st-m);
  Double z1=0.5*log(t)/(m*t*sqrt(t-4.*m2s));
  return(z1*((t-2.*m2s-st*m)*DiffB0R(ps,s1,t,m2s)
             -(t-2.*m2s+st*m)*DiffB0R(ps,s2,t,m2s)));
}


static Cplx T3k31(Double t)  // special case with m2=m3, m4=m5=0
{
  Double m=sqrt(m2s);
  Double st=sqrt(t);
  Double s1=sqr(st+m);
  Double s2=sqr(st-m);
  Double z1=0.5*log(t/m1s-1)/(m*t*st);
  return(z1*((t-m*st)*DiffB0R(ps,s1,t,m2s)
             -(t+st*m)*DiffB0R(ps,s2,t,m2s)));
}



static Cplx T3k41(Double t)  // special case, m2 != m3 != m1, m4=m5=0
{
  Double m2=sqrt(m2s);
  Double st=sqrt(t);
  Double r0=-((2.*t-m3s)*t-m2s*m3s)*(m3s-m2s);
  Double r1=-m3s*(-3.*t+m3s-2.*m2s);
  Double r2=-m3s;
  Double s1=sqr(st+m2);
  Double s2=sqr(st-m2);
  Double s3=(1.-m2s/m3s)*t+m2s-m3s;
  Double f1=(s1*s1*r2+r1*s1+r0)/((s1-s2)*(s1-s3));
  Double f2=(s2*s2*r2+r1*s2+r0)/((s2-s1)*(s2-s3));
  Double f3=(s3*s3*r2+r1*s3+r0)/((s3-s1)*(s3-s2));
  Cplx z1;
  if (m1s==Double(0)) z1=log(t)/(t*m3s);
  else z1=clog1(t/m1s-1.)/(t*m3s);
  return(z1*(f1*DiffB0R(ps,s1,t,m2s)+f2*DiffB0R(ps,s2,t,m2s)+
             f3*DiffB0R(ps,s3,t,m2s)));
}


static Cplx T3k51(Double t)  // special case, m2=0
{
  Double slatm3m4=sla(t,m3s,m4s);
  Double r0=t*t*(m5s*(m3s+m4s-t)-2.*m3s*m4s);
  Double r1=2.*m3s*t*t+(m3s*(m4s+m5s-3.*m3s)+m4s*m5s)*t+(m3s-m5s)*sqr(m4s-m3s);
  Double r2=m3s*(m3s-m4s-t);
  Double s12=t*(m3s+m5s)+m3s*(m4s+m5s-m3s)-m4s*m5s;
  Double s1=.5*(s12+(m3s-m5s)*slatm3m4)/m3s;
  Double s2=.5*(s12-(m3s-m5s)*slatm3m4)/m3s;
  Double s3=t;
  Double f1=(s1*s1*r2+r1*s1+r0)/((s1-s2)*(s1-s3));
  Double f2=(s2*s2*r2+r1*s2+r0)/((s2-s1)*(s2-s3));
  Double f3=(s3*s3*r2+r1*s3+r0)/((s3-s1)*(s3-s2));
  Cplx z1;
  if (m1s==Double(0)) z1=log(t)/(t*m3s*slatm3m4);
  else z1=clog1(t/m1s-1.)/(t*m3s*slatm3m4);
  return(z1*(f1*DiffB0R(ps,s1,t,m2s)+f2*DiffB0R(ps,s2,t,m2s)+
             f3*DiffB0R(ps,s3,t,m2s)));
}


static Cplx T3k12(Double t)  // principal value with thresholds t_thr1,t_thr2
{
  return(T3k11(t)+T3k11(2.*tthr2-t));
}

#define T3_NORMAL 1           // main case
#define T3_CMPLX 2            // complex sla(m2s,m3s,m5s)
#define T3_THR1 3             // threshold t_thr1
#define T3_THR2 4             // thresholds t_thr1, t_thr2
#define T3_M3ZERO 11          // m3=0
#define T3_M3ZERO_THR2 12     // m3=0, threshold t_thr2
#define T3_M1M3M5 21          // m1=m3=m5, m2=m4=0
#define T3_M2M3M4 22          // m2=m3=m4, m1=m5=0
#define T3_M2M3 31            // m2=m3, m4=5=0
#define T3_M2NEQM3 41         // m2 != m3, m4=m5=0
#define T3_M2ZERO 51          // m2=0
#define T3_LA235Z 61          // la235=0, for example m5=0, m2=m3

static int T3a_status(void)
{
  if ((m5s==0)&&(m2s==m3s)) {
    Rsla235=0;
    return(T3_LA235Z); };
  Double la235=la(m2s,m3s,m5s);
  if (la235==0) {
    Rsla235=0;
    return(T3_LA235Z); };

// for debugging:   
  tthr1a=(la235+2.*m2s*(m3s+m4s)+(m5s-m2s-m3s)*csqrt1(la235+4.*m2s*m4s))
           /(2.*m2s);
  tthr1b=(la235+2.*m2s*(m3s+m4s)-(m5s-m2s-m3s)*csqrt1(la235+4.*m2s*m4s))
           /(2.*m2s);

  Double m2=sqrt(m2s);
  Double m5=sqrt(m5s);
  Double la45p;
  if ((m1s==m3s)&&(m3s==m5s)&&(m2s==Double(0))&&(m4s==Double(0)))
    return(T3_M1M3M5);
  if ((m2s==m3s)&&(m3s==m4s)&&(m1s==Double(0))&&(m5s==Double(0)))
    return(T3_M2M3M4);
  if ((m2s==m3s)&&(m4s==Double(0))&&(m5s==Double(0))) return(T3_M2M3);
  if ((m1s!=m3s)&&(m4s==Double(0))&&(m5s==Double(0))) return(T3_M2NEQM3);
  if (m3s==Double(0)) {
    tthr1=
      (la235+2.*m2s*m4s+(m5s-m2s)*sqrt(la235+4.*m2s*m4s))/(2.*m2s);
//   ??  TO IMPROVE:
//   the following conditions for thr2 seem to be not yet ok in all cases
    la45p=la(ps,m4s,m5s);
    if (la45p<0) return(T3_M3ZERO);
    Rsla235=sqrt(la235);
    tthr2=(m5s*(ps+m2s+m4s-m5s)+m2s*(m4s-ps)+Rsla235*sqrt(la45p))
            /(2*m5s);
    if ((tthr2>threshold)&&(tthr2>tthr1)&&(m5s>m2s))
      return(T3_M3ZERO_THR2);
    else
      return(T3_M3ZERO); };
  if (m2s==Double(0)) {
    Rsla235=m3s-m5s;
    return(T3_M2ZERO); };
  if (m3s>sqr(m2+m5)) {
    Rsla235=sqrt(la235);
    return(T3_NORMAL); };
  if (m3s>sqr(m2-m5)) {
    Csla235=I*sqrt(-la235);
    return(T3_CMPLX); };
  Rsla235=sqrt(la235);
  tthr1=(la235+2.*m2s*(m3s+m4s)+(m5s-m2s-m3s)*sqrt(la235+4.*m2s*m4s))/(2.*m2s);
  la45p=la(ps,m4s,m5s);
  if (la45p<0) return(T3_THR1);
  tthr2=(m5s*(ps+m2s+m3s+m4s-m5s)+(m2s-m3s)*(m4s-ps)+Rsla235*sqrt(la45p))
        /(2*m5s);
  if ((tthr2>threshold)&&(tthr2>tthr1)&&(m3s+m5s-m2s>Rsla235))
    return(T3_THR2);
  else
    return(T3_THR1);
}

// the residuum contribution in case of t_thr2:
static Cplx T3_residuum()
{
  Double m2=sqrt(m2s);
  Double t=tthr2;
  Double st=sqrt(t);
  Double la1=la(t,m3s,m4s);
  Double sla1=sqrt(la1);
  Double r1=t*(2*m2s-m5s+m3s)-m2s*(m4s-m3s);
  Double r2=(t-m2s)*(t*(m5s-m3s)-m2s*(m4s-m3s));
  Double r3=m3s*(m3s-t-m4s)/la1;
  Double r4=m3s
           +( t*(2*m4s*m3s-m4s*m2s+m5s*m4s+m5s*m3s)
             +m4s*(m2s-m5s)*(m4s-m3s)
             +m5s*m3s*(m4s-m3s))
            /la1;
  Double x1=0.5*(t+m2s+m4s+m5s-m3s+(t-m4s)*(m5s-m2s)/m3s);
  Double x2=0.5*sla1*Rsla235/m3s;

  Double s1=x1+x2;
  Double s2=x1-x2;
  Double s3=sqr(st+m2);
  Double s4=sqr(st-m2);
  Double f2=(s2*r1+r2)/((s2-s1)*(s2-s3)*(s2-s4))+(s2*r3+r4)/(s2-s1);
  
  Cplx z1=clog1(t/m1s-1.)*sla1/(t*m3s);
  Double dsdt=(m3s-m2s+m5s+(m3s+m4s-tthr2)*Rsla235/sla(tthr2,m3s,m4s))/(2.*m3s);
  return(PiI*z1*f2*(TwoPiI*sla(ps,tthr2,m2s)/ps)/dsdt);
}

// the same for m3=0:
static Cplx T3_residuum_m3zero()
{
  Double m2=sqrt(m2s);
  Double t=tthr2;
  Double st=sqrt(t);
  Double s1=sqr(st+m2);
  Double s2=sqr(st-m2);
  Double c1=(m2s-m5s)*(t-m4s);
  Double c2=-t*(m5s*t+sqr(m5s)-m4s*m5s-m2s*m5s-m2s*m4s)-m2s*m4s*(m2s+m4s-m5s);
  Double s3=c2/c1;
  Double r0=2*(-m2s + t)*(sqr(m2s)*m4s + m2s*sqr(m4s) - m2s*m4s*m5s - 
          2*m2s*m4s*t + m5s*sqr(t));
  Double r1=2*(2*sqr(m2s)*m4s + m2s*sqr(m4s) - 2*m2s*m4s*m5s - m2s*m4s*t - 
          m4s*m5s*t + 2*m2s*sqr(t) - m5s*sqr(t));
  Double r2=2*m4s*(-m2s + m5s);
  Double f3=(r0+r1*s3+r2*sqr(s3))/((s3-s1)*(s3-s2));
  Cplx z1=clog1(t/m1s-1.)/(2.*t*c1);
  Double dsdt=(-(sqr(m2s)*m4s) + 2*m2s*m4s*m5s + sqr(m4s)*m5s - m4s*sqr(m5s) - 
            2*m4s*m5s*t + m5s*sqr(t))/((-m2s + m5s)*sqr(-m4s + t));
  return(PiI*z1*f3*(TwoPiI*sla(ps,tthr2,m2s)/ps)/dsdt);
}

static Cplx T3a(void)
{
  threshold=sqr(sqrt(m3s)+sqrt(m4s));
  Double err1;
  Double err2=0;
  Cplx z;
  int i=T3a_status();
  switch(i) {
    case T3_NORMAL:  z=Cqaginfasqrtsing(T3k1,threshold,prec,&err1); break;
    case T3_CMPLX :  z=Cqaginfasqrtsing(T3k2,threshold,prec,&err1); break;
    case T3_THR1  :  z=Cqaginfasqrtsing(T3k3,threshold,prec,&err1); break;
    case T3_THR2  :  z=Cqag(T3k4,threshold,tthr2,prec,&err1)
                       +Cqaginf(T3k3,2.*tthr2-threshold,prec,&err2)
                       +T3_residuum(); break;
    case T3_M3ZERO:  z=Cqaginfasqrtsing(T3k11,threshold,prec,&err1); break;
    case T3_M3ZERO_THR2:
                     z=Cqag(T3k12,threshold,tthr2,prec,&err1)
                       +Cqaginf(T3k11,2*tthr2-threshold,prec,&err2)
                       +T3_residuum_m3zero(); break;
    case T3_M1M3M5:  z=Cqaginf(T3k21,threshold,prec,&err1); break;
    case T3_M2M3M4:  z=Cqaginfasqrtsing(T3k22,threshold,prec,&err1); break;
    case T3_M2M3:    z=Cqaginfasqrtsing(T3k31,threshold,prec,&err1); break;
    case T3_M2NEQM3: z=Cqaginfasqrtsing(T3k41,threshold,prec,&err1); break;
    case T3_M2ZERO:  z=Cqaginfasqrtsing(T3k51,threshold,prec,&err1); break;
    case T3_LA235Z:  z=Cqaginfasqrtsing(T3k61,threshold,prec,&err1); break;
//    case T3_LA235Z:  z=Cqaginf(T3k61,threshold,prec,&err1); break;
  }
  increase_error(err1);
  increase_error(err2);
  return(z);
}

static Cplx T3b(void)
{
  interchange(&m1s,&m2s);
  interchange(&m4s,&m5s);
  Cplx z=T3a();
  interchange(&m1s,&m2s);
  interchange(&m4s,&m5s);
  return(z);
}

static void increase_error(Double err)
{
  abserr=sqrt(sqr(err)+sqr(abserr));
}

/******************************************************************/
/* for some cases the formulas of [5] are required. Some helpful  */
/* functions:                                                     */
/* fnx are the functions defined by Broadhurst ([5])              */
/* n stands for the index, x is "p" for F+ and "n" for F-         */
/* for example f3p = F3+                                          */
/******************************************************************/
static Double fb1(int p,int sign)  // for argument 1
{
  if (sign==-1) return((powint(Double(2),1-p)-1)*fb1(p,1));
  if (p<2) {
    if (even(p)==TRUE) return(0);
    else return(p*bernoulli[1-p]); }
  else {
    if (even(p)==TRUE) return(powint(2*Pi,p)*abs(bernoulli[p])/(2*fac[p-2]));
    else return(p*(p-1)*zeta[p]); };
}

static Cplx f3p(Double x)
{
  if (x==1.) return(6*zeta[3]);
  if (x==Double(0)) return(Cplx(0));
  return(-3.*clog2(1-x)*sqr(clog1(x))-6.*clog1(x)*li2(x)-2.*clog1(x)*li2(1-x)
         +6.*li3(x)+PiSonThree*clog1(x));
}


static Cplx f3m(Double x)
{
  if (x==1.) return(-4.5*zeta[3]);
  if (x==Double(0)) return(Cplx(0));
  return(-clog1(1+x)*sqr(clog1(x))-4.*clog1(x)*li2(-x)+6.*li3(-x));
}


static Cplx f3p(Cplx x)
{
  if (x==1.) return(6*zeta[3]);
  if (x==Double(0)) return(Cplx(0));
  return(-3.*log(1-x)*sqr(log(x))-6.*log(x)*li2(x)-2.*log(x)*li2(1-x)
         +6.*li3(x)+PiSonThree*log(x));
}


static Cplx f3m(Cplx x)
{
  if (x==1.) return(-4.5*zeta[3]);
  if (x==Double(0)) return(Cplx(0));
  return(-log(1+x)*sqr(log(x))-4.*log(x)*li2(-x)+6.*li3(-x));
}


// m3s=0, m1s=m2s=m4s=m5s=ms,  ps > 4*ms
static Cplx T12345_special1a(Double ps,Double ms)
{
  Double s=sqrt(1.-4.*ms/ps);
  Double y=(s-1)/(s+1);
  return((6*zeta[3]+4.*f3m(y)+2.*f3p(y))/ps);
}

// m3s=0, m1s=m2s=m4s=m5s=ms,  ps < 4*ms
static Cplx T12345_special1b(Double ps,Double ms)
{
  Cplx s=csqrt1(1.-4.*ms/ps);
  Cplx y=(s-1)/(s+1);
  return((6*zeta[3]+4.*f3m(y)+2.*f3p(y))/ps);
}

// m3s=0, m1s=m2s=m4s=m5s=ms
static Cplx T12345_special1(Double ps,Double ms)
{
  if (ps<4.*ms) return(T12345_special1b(ps,ms));
  else return(T12345_special1a(ps,ms));
}

// m3s=0, m1s=m4s, m1s=m5s
static Cplx T12345_special2a(Double ps, Double m1s, Double m2s)
{ 
  Double m1=sqrt(m1s), m2=sqrt(m2s);
  Double s=sqrt(1-4.*m1*m2/(ps-sqr(m1-m2)));
  Double y=(s-1)/(s+1);
  Double r=m1/m2;
  return((6*zeta[3]+4.*f3m(y)+4.*f3p(y)
          -f3p(y*r)-f3p(y/r))/ps);
}

// m3s=0, m1s=m4s, m1s=m5s
static Cplx T12345_special2b(Double ps, Double m1s, Double m2s)
{ 
  Double m1=sqrt(m1s), m2=sqrt(m2s);
  Cplx s=csqrt1(1-4.*m1*m2/(ps-sqr(m1-m2)));
  Cplx y=(s-1)/(s+1);
  Double r=m1/m2;
  return((6*zeta[3]+4.*f3m(y)+4.*f3p(y)
          -f3p(y*r)-f3p(y/r))/ps);
}

static Cplx T12345_special2(Double ps, Double m1s, Double m2s)
{
  if (ps>sqr(sqrt(m1s)+sqrt(m2s)))
     return(T12345_special2a(ps,m1s,m2s));
  else
     return(T12345_special2b(ps,m1s,m2s));
}


// m3s=0, m1s=m4s, m1s=m5s=0
static Cplx T12345_special3(Double ps, Double ms)
{
  return((6*zeta[3]-f3p(ms/(ms-ps)))/ps);
}

#ifdef QUADPRECISION
static const doubledouble M1M3M5VALUE("-5.03800310911772511674787191168692108515230");
#else
#define M1M3M5VALUE -5.038003109117725
#endif


Cplx T5aint(Double ps, Double m1s, Double m2s, Double m3s, Double m4s, Double m5s,
            Double prec, Double *abserr)
{
  if ((m3s==Double(0))&&(m1s==m2s)&&(m1s==m4s)&&(m1s==m5s)) {
    *abserr=0; return(T12345_special1(ps,m1s)); };
  if ((m3s==Double(0))&&(m1s==m4s)&&(m2s==m5s)) {
    if ((m1s==Double(0))&&(m2s==Double(0))) {
      Errstream << "special case not implemented: all masses vanishing\n";
      return(Cplx(0)); };
    if (m1s==Double(0)) interchange(&m1s,&m2s);
    if (m2s==Double(0)) {
      *abserr=0; return(T12345_special3(ps,m1s)); };
    *abserr=0; return(T12345_special2(ps,m1s,m2s)); };
  if (  ((ps==m1s)&&(ps==m3s)&&(ps==m5s)&&(m2s==Double(0))&&(m4s==Double(0)))
      ||((ps==m2s)&&(ps==m3s)&&(ps==m4s)&&(m1s==Double(0))&&(m5s==Double(0))) )
    return(M1M3M5VALUE/ps);   // ref. [5]
  if ((m1s==Double(0))||(m2s==Double(0)))
      { interchange(&m1s,&m4s); interchange(&m2s,&m5s); };
  return(T12345integration(ps,m1s,m2s,m3s,m4s,m5s,prec,abserr));
}


==> ccode/U45.cc <==
/* ------------------------------------------------------------- */
/* U45.cc                                                        */
/* Ayres Freitas (afreitas@pitt.edu)			         */
/* last revision 26.07.18                                        */
/* ------------------------------------------------------------- */
/* 3-loop master integrals with four (U4) and five (U5)          */
/* independent propagators (subtracted finite parts)  	         */
/* ------------------------------------------------------------- */
/* Reference:                                                    */
/*   [1] = Freitas, arXiv:1609.09159, JHEP 1611 (2016) 145       */
/* See also:                                                     */
/*   [2] = Bauberger, Berends, Boehm, Buza,                      */
/*         hep-ph/9409388, Nucl.Phys.B 343 (1995) 383            */
/* ------------------------------------------------------------- */

#include "U456.h"
#include "li.h"
#include "qagutil.h"
#include "B0.h"
#include "tinline.h"

#define Errstream cerr

/******************************************************************/
/* Throughout this file the numbers are defined as Double or Cplx */
/* to enable a generalization to arbitrary precision              */
/******************************************************************/

/******************************************************************/
/* convention: vars is frequently used for (var)^2                */
/* for example: m1s denotes m_1^2.                                */
/******************************************************************/

// real part of B0(s,m1s,m2s)-B0(s,0,0)
Double B0sub(Double s, Double m1se, Double m2se)
{
  if(m1se==Double(0) && m2se==Double(0)) return(0);
  if(m1se==Double(0)) interchange(&m1se,&m2se);
  if(m2se==Double(0))
    return(m1se/s*log(s/m1se) - lloga(1-m1se/s));
  Cplx vsla = csqrt1(la(s,m1se,m2se))/s;
  return(real((m1se-m2se)/(2*s)*log(m2se/m1se)
              - (sqr(m1se/s-m2se/s)-2*(m1se+m2se)/s)/(vsla+1)
		*(log(sqr(s)/(m1se*m2se))/2 - PiI)
	      - vsla*log((1-m1se/s-m2se/s+vsla)/2)));
}

Double DM1B0h(Double s, Double m1se, Double m2se)
{ 
  if(m2se==Double(0))
    return((B0sub(s,m1se,m2se)-log(s)+log(m1se))/(m1se-s));
  else
    return(((m1se-m2se-s)*(B0sub(s,m1se,m2se)-log(s))
            + (m1se+m2se-s)*log(m1se) - 2*m2se*log(m2se)) / la(s,m1se,m2se));
}

static Double m1s,m2s,m3s,m4s,m5s,sa,sb;
static Cplx U4k(Double x);
static Cplx U4hk(Double x);
static Cplx U5k(Double x);


static Cplx U4k(Double s)
{
  return(s*(1-log(s))*(DM1DeltaB0(s,m1s,m2s)*B0sub(s,m3s,m4s) -
                       DM1DeltaB0(s,m1s,0)*(B0sub(s,m3s,0)+B0sub(s,m4s,0)) +
		       (DeltaB0(s,m3s,m4s)-1)*DM1B0h(s,m1s,m2s) -
		       (DeltaB0(s,m3s,0)+DeltaB0(s,m4s,0)-2)
		         *DM1B0h(s,m1s,0)));
}

static Cplx U4ki(Double s)
{ return(U4k(2*sa-s)); }

static Cplx U4hk(Double s)
{
  if(s/(m1s+m2s+m3s+m4s) > SDouble("1e10"))
    // use large-s expansion of 
    // DM1DeltaB0(s,m1s,0)*(B0sub(s,m3s,m4s)-B0sub(s,m3s,0)-B0sub(s,m4s,0))
    return(s*(1-log(s))*(-(m3s*m4s/(s*s*s)*(log(sqr(s)/(m3s*m4s)) 
   			   + (m3s+m4s)/(2*s)*(2*log(sqr(s)/(m3s*m4s))-3))) +
			 DM1DeltaB0sub(s,m1s,m2s)*B0sub(s,m3s,m4s) +
		         DeltaB0sub(s,m3s,m4s)*DM1B0h(s,m1s,m2s) -
			 (DeltaB0sub(s,m3s,0)+DeltaB0sub(s,m4s,0))
		           *DM1B0h(s,m1s,0)));
  else	   
  return(s*(1-log(s))*(DM1DeltaB0(s,m1s,m2s)*B0sub(s,m3s,m4s) -
                       DM1DeltaB0(s,m1s,0)*(B0sub(s,m3s,0)+B0sub(s,m4s,0)) +
		       DeltaB0sub(s,m3s,m4s)*DM1B0h(s,m1s,m2s) -
		       (DeltaB0sub(s,m3s,0)+DeltaB0sub(s,m4s,0))
		         *DM1B0h(s,m1s,0)));
}


Double U4int(Double m1se, Double m2se, Double m3se, Double m4se,
             Double prec, Double *abserr)
{
  Double res, err1, err2, err3;
  m1s=m1se; m2s=m2se; m3s=m3se; m4s=m4se;
  if(m3s < m2s) interchange(&m3s,&m2s);
  if(m4s < m2s) interchange(&m4s,&m2s);
  sa = sqr(sqrt(m1s)+sqrt(m2s));
  sb = sqr(sqrt(m3s)+sqrt(m4s));
  if(sa > sb) interchange(&sa,&sb);
  res = -real(Cqagasqrtsing(U4ki,sa,2*sa,prec,&err1));
  if(sa != sb)
    res -= real(Cqagasqrtsing(U4k,sa,sb,prec,&err2));
  res -= real(Cqaginf(U4hk,sb,prec,&err3));
  *abserr = sqrt(sqr(err1)+sqr(err2)+sqr(err3));
  return(res);
}


inline Double A0fin(Double ms)
{ return(ms*(1-log(ms)));
}

static Cplx U40k(Double s)
{
  Double res = (DM1DeltaB0(s,0,m2s)*A0fin(s)*B0sub(s,m3s,m4s)*(s-m2s) -
         DM1DeltaB0(s,0,m2s)*A0fin(m2s)*m2s/s*B0sub(m2s,m3s,m4s)*(s-m2s) -
	 DM1DeltaB0(s,0,0)*A0fin(s)*(B0sub(s,m3s,0)+B0sub(s,m4s,0))*(s-m2s) +
	 (DeltaB0(s,m3s,m4s)-1)*A0fin(s)*(1+m2s/s)*log(abs(1-s/m2s)) -
	 (DeltaB0(s,m3s,0)+DeltaB0(s,m4s,0)-2)*A0fin(s)*log(s/m2s)/s*(s-m2s));
  return(res);
}

Double U40int(Double m2se, Double m3se, Double m4se,
              Double prec, Double *abserr)
{
  Double res, err1, err2, err3;
  m2s=m2se; m3s=m3se; m4s=m4se;
  res = -real(Cqagpinfasqrtsing(U40k,0,m2s,0,prec,abserr));
  res += A0fin(m2s) * (-B0sub(m2s,m3s,m4s) + 
  			sqr(Pi)*(DeltaB0(m2s,m3s,m4s) - DeltaB0(m2s,0,0)));
  return(res);
}


static Cplx U5k(Double s)
{
  return((m5s-s-llog(m5s)+llog(s))/(m5s-s) *
         (DM1DeltaB0(s,m1s,m2s)*DM1B0h(s,m4s,m3s) +
	  DM1DeltaB0(s,m4s,m3s)*DM1B0h(s,m1s,m2s)));
}

static Cplx U5ki(Double s)
{ return(U5k(2*sb-s)); }

// modified integration kernel for the case sa==sb;
// it corresponds to U5 - (m5s-sa-m5s*log(m5s)+sa*log(sa))*
//                         real(DM1B0(m5s,m1s,m2s)*DM1B0(m5s,m4s,m3s));
// and it ensures that the integral \int_sa^sb ds U5ek(s) vanishes
// in the limit sb->sa;
// the term with the product of two DM1B0 functions needs to be added back
// explicitly to the integral
static Cplx U5ek(Double s)
{
  return((sa-s+llog(s)-llog(sa)) *
         (DM1DeltaB0(s,m1s,m2s)*DM1B0h(s,m4s,m3s) +
	  DM1DeltaB0(s,m4s,m3s)*DM1B0h(s,m1s,m2s)));
}


Double U5int(Double m1se, Double m2se, Double m3se, Double m4se, Double m5se,
             Double prec, Double *abserr)
{
  Double res, err1, err2, err3;
  m1s=m1se; m2s=m2se; m3s=m3se; m4s=m4se; m5s=m5se;
  sa = sqr(sqrt(m1s)+sqrt(m2s));
  sb = sqr(sqrt(m3s)+sqrt(m4s));
  if(sa > sb) interchange(&sa,&sb);
  if(sa != sb)
  {
    res = -real(Cqagasqrtsing(U5k,sa,(sa+sb)/2,prec,&err1) +
        	Cqagasqrtsing(U5ki,sb,(3*sb-sa)/2,prec,&err2) +
		Cqaginfasqrtsing(U5k,sb,prec,&err3));
    *abserr = sqrt(sqr(err1)+sqr(err2)+sqr(err3));
  }
  else
  {
    res = (m5s-sa-llog(m5s)+llog(sa))*
    		real(DM1B0(m5s,m1s,m2s)*DM1B0(m5s,m4s,m3s));
    res += real(Cqagpinfasqrtsing(U5ek,sb,m5s,0,prec,abserr));
  }
  return(res);
}


static Cplx U50k(Double s)
{
  return((m5s-s-llog(m5s)+llog(s))/(m5s-s) *
         ((DeltaB0(s,m4s,0)-1)*DM1B0h(s,m4s,m3s)/m4s +
	  DM1DeltaB0(s,m4s,m3s)*B0sub(s,m4s,0)/m4s));
}

static Cplx U50ki(Double s)
{ return(U50k(2*sb-s)); }

Double U50int(Double m3se, Double m4se, Double m5se,
              Double prec, Double *abserr)
{
  Double res, err1, err2, err3;
  m3s=m3se; m4s=m4se; m5s=m5se;
  sa = 0;
  sb = sqr(sqrt(m3s)+sqrt(m4s));
  res = -real(Cqagasqrtsing(U50k,sa,(sa+sb)/2,prec,&err1) +
              Cqagasqrtsing(U50ki,sb,(3*sb-sa)/2,prec,&err2) +
	      Cqaginfasqrtsing(U50k,sb,prec,&err3));
  *abserr = sqrt(sqr(err1)+sqr(err2)+sqr(err3));
  return(res);
}




==> ccode/U456.h <==

#include "Cplx.h"
 
Double U4int(Double m1se, Double m2se, Double m3se, Double m4se,
             Double prec, Double *abserr);
Double U40int(Double m2se, Double m3se, Double m4se,
              Double prec, Double *abserr);
Double U5int(Double m1se, Double m2se, Double m3se, Double m4se, Double m5se,
             Double prec, Double *abserr);
Double U50int(Double m3se, Double m4se, Double m5se,
              Double prec, Double *abserr);
Double U6int(Double m1se, Double m2se, Double m3se, Double m4se, Double m5se,
	     Double m6se, Double prec, Double *abserr);


==> ccode/U6_2d.cc <==
/* ------------------------------------------------------------- */
/* U6.cc                                                         */
/* Ayres Freitas (afreitas@pitt.edu)			         */
/* last revision 06.12.16                                        */
/* ------------------------------------------------------------- */
/* 3-loop master integral U6 with six                            */
/* independent propagators (subtracted finite part)    	         */
/* ------------------------------------------------------------- */
/* Reference:                                                    */
/*   [1] = Freitas, arXiv:1609.09159, JHEP 1611 (2016) 145       */
/* See also:                                                     */
/*   [2] = Bauberger, Boehm,                                     */
/*         hep-ph/9501201, Nucl.Phys.B 445 (1995) 25             */
/* ------------------------------------------------------------- */

#define Errstream cerr

#include "U456.h"
#include "li.h"
#include "qagutil.h"
#include "B0.h"
#include "C0.h"

/******************************************************************/
/* Throughout this file the numbers are defined as Double or Cplx   */
/* to enable a generalization to arbitrary precision              */
/******************************************************************/

/******************************************************************/
/* convention: vars is frequently used for (var)^2                */
/* for example: m1s denotes m_1^2.                                */
/******************************************************************/

/******************************************************************/
/* routines which cry for improvement are marked with             */
/* "TO IMPROVE".                                                  */
/******************************************************************/

/******************************************************************/
/* some constants which define from which value on the asymptotic */
/* limit of some functions will be taken:                         */
/******************************************************************/

#ifdef QUADPRECISION
static doubledouble ASYMP_LIMIT_DC01=SDouble("1e13");
static doubledouble ASYMP_LIMIT_T3K3_1=SDouble("1e-17");
#else
#define ASYMP_LIMIT_DC01 1e3
#define ASYMP_LIMIT_T3K3_1 1e-7
#endif


static Double ps,m1s,m2s,m3s,m4s,m5s,mxs;
static Double n1s,n2s,n3s,n4s,n5s,nxs;
static Double prec,abserr;
static Double threshold;
static Cplx B0fix,B0sfix;
static Cplx T2a(void);
static Cplx T2b(void);
static Cplx T3a(void);
static Cplx T3b(void);
static Cplx T2aC0(void);
static Cplx T2bC0(void);
static void increase_error(Double err);
static Cplx T2ak2(Double t);  /* integration kernel for T2a  */
static Cplx T2bk2(Double t);  /* integration kernel for T2b  */

// routines about the discontinuity of the one-loop triangle diagram,
// the mathematical
// background of the according algorithms is described in ref. [2]

#define p1s C0_p1s
#define p2s C0_p2s
#define p3s C0_p3s
#define m1s C0_m1s
#define m2s C0_m2s
#define m3s C0_m3s
#define m1 C0_m1
#define m2 C0_m2
#define m3 C0_m3
#define s0 C0_s0
#define a1 C0_a1
#define a2 C0_a2
#define Deltaps C0_Deltaps
#define Sumps C0_Sumps
#define status C0_status
#define s1_is_real C0_s1_is_real
#define Rs1 C0_Rs1
#define Rs2 C0_Rs2
#define Cs1 C0_Cs1

static Double p1s,p2s,p3s,m1s,m2s,m3s;
static Double m1,m2,m3,s0;
static Double a1,a2;  // for the fast calculation of a
static Double Deltaps,Sumps;
static int status;
static int C0_calc_status(void);
static int s1_is_real;
static Double Rs1,Rs2;
static Cplx Cs1;
static void C0dispersion_init(Double p2se,Double p3se,
			      Double m1se,Double m2se,Double m3se);
static Cplx C0_discontinuity(Double s);
static Cplx C0_discontinuitythr(void);


/*********************************************************************/
/* all what is needed to calculate the discontinuity of the one-loop */
/* three-point function C0, according to ref. [2]:                   */
/*********************************************************************/

static void C0dispersion_init(
    Double p2se,Double p3se,Double m1se,Double m2se,Double m3se)
{
  p2s=p2se; p3s=p3se; m1s=m1se; m2s=m2se; m3s=m3se;
  m1=sqrt(m1s); m2=sqrt(m2s); m3=sqrt(m3s);
  s0=sqr(m1+m2);
  a1=-p2s-p3s+m3s+m3s-m1s-m2s;
  a2=(m1s-m2s)*(p3s-p2s);
  Deltaps=sqr(sqrt(p2s)-sqrt(p3s));
  Sumps=sqr(sqrt(p2s)+sqrt(p3s));
  status=C0_calc_status();
}

// C0_calc_status returns the case the mass configuration belongs to    */
// according to [2]                                                  */

static int C0_calc_status(void)
{
  Double m3sthr;  // threshold value for m3s for the occurrence
                // of the anomalous threshold
  if (m1+m2==Double(0)) m3sthr=m3s+1;   // in fact m3sthr -> Infinity
  else m3sthr=(m1*p2s+m2*p3s)/(m1+m2)-m1*m2;
  if (m3s==Double(0)) {
    if (m3sthr<0) return(11);
    else return(12); };
  Double dm13s,sm13s,dm23s,sm23s;
  dm13s=sqr(m1-m3); sm13s=sqr(m1+m3); dm23s=sqr(m2-m3); sm23s=sqr(m2+m3);
  Cplx l3,l4;
  int l3_is_real,l4_is_real;
  if (p2s>sm23s) {l3_is_real=TRUE; l3=sla(p2s,m2s,m3s);}
  else if (p2s>dm23s) {l3_is_real=FALSE; l3=I*snla(p2s,m2s,m3s);}
       else {l3_is_real=TRUE; l3=-sla(p2s,m2s,m3s);};
  if (p3s>sm13s) {l4_is_real=TRUE; l4=sla(p3s,m1s,m3s);}
  else if (p3s>dm13s) {l4_is_real=FALSE; l4=I*snla(p3s,m1s,m3s);}
       else {l4_is_real=TRUE; l4=-sla(p3s,m1s,m3s);};
  if (l3_is_real==l4_is_real)
  {
    s1_is_real=TRUE;
    Rs1=(-m3s+p2s+p3s+m1s+m2s)*.5-((p2s-m2s)*(p3s-m1s)+real(l3*l4))*0.5/m3s;
    Rs2=(-m3s+p2s+p3s+m1s+m2s)*.5-((p2s-m2s)*(p3s-m1s)-real(l3*l4))*0.5/m3s;
  }
  else
  {
    s1_is_real=FALSE;
    Cs1=(-m3s+p2s+p3s+m1s+m2s)*0.5-((p2s-m2s)*(p3s-m1s)+l3*l4)*0.5/m3s;
  };
  if (m3s >= m3sthr) {return(1);}
  if (la(p2s,m2s,m3sthr)<0)
  {
    if (s1_is_real==TRUE)
    {
      if (Rs1<s0) return(2);
      else return(4);
    }
    else
    {
      return(3);
    };
  }
  else
  {
    if (s1_is_real==TRUE) return(5);
    else return(6);
  };
  Errstream << "Unknown status for the triangle discontinuity.\n";
  return(0);
}

// C0dispersion::discontinuity returns after a proper initialization */
// with p2s,p3s,m1s,m2s,m3s the discontinuity of the triangle        */
// diagram. It is assumed that s=p1s>(sqrt(m1s)+sqrt(m2s))^2

// TO IMPROVE:
//   there are many possibilities to improve the numerics in this routine
//   mainly: only one logarithm would be needed for each evaluation
static Cplx C0_discontinuity(Double s)
{
  Double a,b,l1,l2;
  Cplx Cb,Cl1;
  int b_is_complex; // indicates whether b is complex
  a=s*(s+a1)+a2;
  l2=sla(s,m1s,m2s);
  if (s<Deltaps) {b_is_complex=FALSE; l1=sla(s,p2s,p3s); b=l1*l2;}
  else if (s<Sumps) {b_is_complex=TRUE; Cl1=I*snla(s,p2s,p3s); Cb=Cl1*l2;}
  else  {b_is_complex=FALSE; l1=-sla(s,p2s,p3s); b=l1*l2;};
//  cout << status << " " << s << " " << l1 << " " << (l1==Double(0)) << " " << -TwoPiI*2*l2/a << endl;
  if ((status==1 || status==2 || status==4 || status==5) && 
      b_is_complex==FALSE && l1==Double(0))
    return(-TwoPiI*2*l2/a);
  if (status==1) {
#if DEBUGMASTER2
  cerr << "\nC0d: " << b_is_complex << " " << l1
       << " " << a+b << " " << a-b << "\n";
#endif
    if (b_is_complex==FALSE)
//      return(-(TwoPiI/l1)*(clog2(a+b)-clog2(a-b)));  
      return(-(TwoPiI/l1)*(clog2(a+b)-clog1(a-b)));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb))); };
  if (status==11) {
    if (b_is_complex==FALSE)
      if (s > ASYMP_LIMIT_DC01*(p2s+p3s+m1s+m2s)) {
                       // asymptotic formulae for large s:
        if ((p2s==m2s)&&(p3s!=m1s))
          return(-(TwoPiI/l1)*(clog1(2*p2s*(m1s-p3s)/s)-clog2(a-b)));
        if ((p2s!=m2s)&&(p3s==m1s))
          return(-(TwoPiI/l1)*(clog1(2*p3s*(m2s-p2s)/s)-clog2(a-b)));
        return(-(TwoPiI/l1)*(clog2(2.*(m1s-p3s)*(m2s-p2s))-clog2(a-b))); }
      else
        return(-(TwoPiI/l1)*(clog2(a+b)-clog2(a-b)));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb))); };
  if (status==12) {   // like status==4, but with s1=+infinity
    Cplx z1=-TwoPiI;
    if (b_is_complex==FALSE)
      if (s > ASYMP_LIMIT_DC01*(p2s+p3s+m1s+m2s)) { // asymptotic formulae:
        if ((p2s==m2s)&&(p3s!=m1s))
          return(-(TwoPiI/l1)*(clog1(2*p2s*(m1s-p3s)/s)-clog2(a-b)+z1));
        if ((p2s!=m2s)&&(p3s==m1s))
          return(-(TwoPiI/l1)*(clog1(2*p3s*(m2s-p2s)/s)-clog2(a-b)+z1));
        return(-(TwoPiI/l1)*(clog1(2.*(m1s-p3s)*(m2s-p2s))-clog2(a-b)+z1)); }
      else
        return(-(TwoPiI/l1)*(clog1(a+b)-clog2(a-b)+z1));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb)+z1)); };
  if ((status==2)||(status==3)||(status==6)) {
    if (b_is_complex==FALSE)
      return(-(TwoPiI/l1)*(clog1(a+b)-clog2(a-b)));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb))); };
  if (status==5) {
    if (s<Rs1) {
      if (b_is_complex==FALSE) {
        return(-(TwoPiI/l1)*(clog2(a+b)-clog2(a-b))); }
      else
        return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb)-TwoPiI)); }
    else {
      if (b_is_complex==FALSE)
        return(-(TwoPiI/l1)*(clog1(a+b)-clog2(a-b)));
      else
        return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb)));}; }
  if (status==4) {
    Cplx z1;
    if (s<Rs1) z1=-TwoPiI; else z1=Cplx(0);
    if (b_is_complex==FALSE)
      return(-(TwoPiI/l1)*(clog1(a+b)-clog2(a-b)+z1));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb)+z1)); };
  return(Cplx(0));
}

static Cplx C0_discontinuitythr(void)   // at s=threshold
{
  Double a;
  Cplx Cl1,z1,z2;
  int l1_is_complex; // indicates whether l1 is complex
  Double s=sqr(sqrt(m1s)+sqrt(m2s));
  a=s*(s+a1)+a2;
  if (s<Deltaps) {l1_is_complex=FALSE; Cl1=sla(s,p2s,p3s); }
  else if (s<Sumps) {l1_is_complex=TRUE; Cl1=I*snla(s,p2s,p3s);}
  else  {l1_is_complex=FALSE; Cl1=-sla(s,p2s,p3s);};
  if ((status==1)||(status==11)) return(Cplx(0));
  if (status==12) {   // like status==4, but with s1=+infinity
    if (a<0) return(Cplx(0));
    else return(sqr(TwoPiI)/Cl1); };
  if ((status==2)||(status==3)||(status==6))
    if (a<0) return(-sqr(TwoPiI)/Cl1);
    else return(Cplx(0));
  if (status==5) {
    if (a<0) z2=TwoPiI; else z2=Cplx(0);
    if (s<Rs1) {
      if (l1_is_complex==FALSE) return(Cplx(0));
      else return(-TwoPiI*(z2-TwoPiI)/Cl1); }
    else {
      if (a<0) return(-sqr(TwoPiI)/Cl1); else return(Cplx(0)); } };
  if (status==4) {
    if (s<Rs1) z1=-TwoPiI; else z1=Cplx(0);
    if (a<0) z2=TwoPiI; else z2=Cplx(0);
    return(-(TwoPiI/Cl1)*(z2+z1)); };
  return(Cplx(0));
}


#undef p1s
#undef p2s
#undef p3s
#undef m1s
#undef m2s
#undef m3s
#undef m1
#undef m2
#undef m3
#undef s0
#undef a1
#undef a2
#undef Deltaps
#undef Sumps
#undef status
#undef s1_is_real
#undef Rs1
#undef Rs2
#undef Cs1

// routines about the discontinuity of the one-loop triangle diagram,
// the mathematical
// background of the according algorithms is described in ref. [2]

#define p1s C0s_p1s
#define p2s C0s_p2s
#define p3s C0s_p3s
#define m1s C0s_m1s
#define m2s C0s_m2s
#define m3s C0s_m3s
#define m1 C0s_m1
#define m2 C0s_m2
#define m3 C0s_m3
#define s0 C0s_s0
#define a1 C0s_a1
#define a2 C0s_a2
#define Deltaps C0s_Deltaps
#define Sumps C0s_Sumps
#define status C0s_status
#define s1_is_real C0s_s1_is_real
#define Rs1 C0s_Rs1
#define Rs2 C0s_Rs2
#define Cs1 C0s_Cs1

static Double p1s,p2s,p3s,m1s,m2s,m3s;
static Double m1,m2,m3,s0;
static Double a1,a2;  // for the fast calculation of a
static Double Deltaps,Sumps;
static int status;
static int C0s_calc_status(void);
static int s1_is_real;
static Double Rs1,Rs2;
static Cplx Cs1;
static void C0sdispersion_init(Double p2se,Double p3se,
			      Double m1se,Double m2se,Double m3se);
static Cplx C0s_discontinuity(Double s);
static Cplx C0s_discontinuitythr(void);


/*********************************************************************/
/* all what is needed to calculate the discontinuity of the one-loop */
/* three-point function C0, according to ref. [2]:                   */
/*********************************************************************/

static void C0sdispersion_init(
    Double p2se,Double p3se,Double m1se,Double m2se,Double m3se)
{
  p2s=p2se; p3s=p3se; m1s=m1se; m2s=m2se; m3s=m3se;
  m1=sqrt(m1s); m2=sqrt(m2s); m3=sqrt(m3s);
  s0=sqr(m1+m2);
  a1=-p2s-p3s+m3s+m3s-m1s-m2s;
  a2=(m1s-m2s)*(p3s-p2s);
  Deltaps=sqr(sqrt(p2s)-sqrt(p3s));
  Sumps=sqr(sqrt(p2s)+sqrt(p3s));
  status=C0s_calc_status();
}

// C0_calc_status returns the case the mass configuration belongs to    */
// according to [2]                                                  */

static int C0s_calc_status(void)
{
  Double m3sthr;  // threshold value for m3s for the occurrence
                // of the anomalous threshold
  if (m1+m2==Double(0)) m3sthr=m3s+1;   // in fact m3sthr -> Infinity
  else m3sthr=(m1*p2s+m2*p3s)/(m1+m2)-m1*m2;
  if (m3s==Double(0)) {
    if (m3sthr<0) return(11);
    else return(12); };
  Double dm13s,sm13s,dm23s,sm23s;
  dm13s=sqr(m1-m3); sm13s=sqr(m1+m3); dm23s=sqr(m2-m3); sm23s=sqr(m2+m3);
  Cplx l3,l4;
  int l3_is_real,l4_is_real;
  if (p2s>sm23s) {l3_is_real=TRUE; l3=sla(p2s,m2s,m3s);}
  else if (p2s>dm23s) {l3_is_real=FALSE; l3=I*snla(p2s,m2s,m3s);}
       else {l3_is_real=TRUE; l3=-sla(p2s,m2s,m3s);};
  if (p3s>sm13s) {l4_is_real=TRUE; l4=sla(p3s,m1s,m3s);}
  else if (p3s>dm13s) {l4_is_real=FALSE; l4=I*snla(p3s,m1s,m3s);}
       else {l4_is_real=TRUE; l4=-sla(p3s,m1s,m3s);};
  if (l3_is_real==l4_is_real)
  {
    s1_is_real=TRUE;
    Rs1=(-m3s+p2s+p3s+m1s+m2s)*.5-((p2s-m2s)*(p3s-m1s)+real(l3*l4))*0.5/m3s;
    Rs2=(-m3s+p2s+p3s+m1s+m2s)*.5-((p2s-m2s)*(p3s-m1s)-real(l3*l4))*0.5/m3s;
  }
  else
  {
    s1_is_real=FALSE;
    Cs1=(-m3s+p2s+p3s+m1s+m2s)*0.5-((p2s-m2s)*(p3s-m1s)+l3*l4)*0.5/m3s;
  };
  if (m3s >= m3sthr) {return(1);}
  if (la(p2s,m2s,m3sthr)<0)
  {
    if (s1_is_real==TRUE)
    {
      if (Rs1<s0) return(2);
      else return(4);
    }
    else
    {
      return(3);
    };
  }
  else
  {
    if (s1_is_real==TRUE) return(5);
    else return(6);
  };
  Errstream << "Unknown status for the triangle discontinuity.\n";
  return(0);
}

// C0dispersion::discontinuity returns after a proper initialization */
// with p2s,p3s,m1s,m2s,m3s the discontinuity of the triangle        */
// diagram. It is assumed that s=p1s>(sqrt(m1s)+sqrt(m2s))^2

// TO IMPROVE:
//   there are many possibilities to improve the numerics in this routine
//   mainly: only one logarithm would be needed for each evaluation
static Cplx C0s_discontinuity(Double s)
{
  Double a,b,l1,l2;
  Cplx Cb,Cl1;
  int b_is_complex; // indicates whether b is complex
  a=s*(s+a1)+a2;
  l2=sla(s,m1s,m2s);
  if (s<Deltaps) {b_is_complex=FALSE; l1=sla(s,p2s,p3s); b=l1*l2;}
  else if (s<Sumps) {b_is_complex=TRUE; Cl1=I*snla(s,p2s,p3s); Cb=Cl1*l2;}
  else  {b_is_complex=FALSE; l1=-sla(s,p2s,p3s); b=l1*l2;};
  if (status==1) {
#if DEBUGMASTER2
  cerr << "\nC0d: " << b_is_complex << " " << l1
       << " " << a+b << " " << a-b << "\n";
#endif
    if (b_is_complex==FALSE)
//      return(-(TwoPiI/l1)*(clog2(a+b)-clog2(a-b)));  
      return(-(TwoPiI/l1)*(clog2(a+b)-clog1(a-b)));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb))); };
  if (status==11) {
    if (b_is_complex==FALSE)
      if (s > ASYMP_LIMIT_DC01*(p2s+p3s+m1s+m2s)) {
                       // asymptotic formulae for large s:
        if ((p2s==m2s)&&(p3s!=m1s))
          return(-(TwoPiI/l1)*(clog1(2*p2s*(m1s-p3s)/s)-clog2(a-b)));
        if ((p2s!=m2s)&&(p3s==m1s))
          return(-(TwoPiI/l1)*(clog1(2*p3s*(m2s-p2s)/s)-clog2(a-b)));
        return(-(TwoPiI/l1)*(clog2(2.*(m1s-p3s)*(m2s-p2s))-clog2(a-b))); }
      else
        return(-(TwoPiI/l1)*(clog2(a+b)-clog2(a-b)));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb))); };
  if (status==12) {   // like status==4, but with s1=+infinity
    Cplx z1=-TwoPiI;
    if (b_is_complex==FALSE)
      if (s > ASYMP_LIMIT_DC01*(p2s+p3s+m1s+m2s)) { // asymptotic formulae:
        if ((p2s==m2s)&&(p3s!=m1s))
          return(-(TwoPiI/l1)*(clog1(2*p2s*(m1s-p3s)/s)-clog2(a-b)+z1));
        if ((p2s!=m2s)&&(p3s==m1s))
          return(-(TwoPiI/l1)*(clog1(2*p3s*(m2s-p2s)/s)-clog2(a-b)+z1));
        return(-(TwoPiI/l1)*(clog1(2.*(m1s-p3s)*(m2s-p2s))-clog2(a-b)+z1)); }
      else
        return(-(TwoPiI/l1)*(clog1(a+b)-clog2(a-b)+z1));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb)+z1)); };
  if ((status==2)||(status==3)||(status==6)) {
    if (b_is_complex==FALSE)
      return(-(TwoPiI/l1)*(clog1(a+b)-clog2(a-b)));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb))); };
  if (status==5) {
    if (s<Rs1) {
      if (b_is_complex==FALSE) {
        return(-(TwoPiI/l1)*(clog2(a+b)-clog2(a-b))); }
      else
        return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb)-TwoPiI)); }
    else {
      if (b_is_complex==FALSE)
        return(-(TwoPiI/l1)*(clog1(a+b)-clog2(a-b)));
      else
        return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb)));}; }
  if (status==4) {
    Cplx z1;
    if (s<Rs1) z1=-TwoPiI; else z1=Cplx(0);
    if (b_is_complex==FALSE)
      return(-(TwoPiI/l1)*(clog1(a+b)-clog2(a-b)+z1));
    else
      return(-(TwoPiI/Cl1)*(log(a+Cb)-log(a-Cb)+z1)); };
  return(Cplx(0));
}

static Cplx C0s_discontinuitythr(void)   // at s=threshold
{
  Double a;
  Cplx Cl1,z1,z2;
  int l1_is_complex; // indicates whether l1 is complex
  Double s=sqr(sqrt(m1s)+sqrt(m2s));
  a=s*(s+a1)+a2;
  if (s<Deltaps) {l1_is_complex=FALSE; Cl1=sla(s,p2s,p3s); }
  else if (s<Sumps) {l1_is_complex=TRUE; Cl1=I*snla(s,p2s,p3s);}
  else  {l1_is_complex=FALSE; Cl1=-sla(s,p2s,p3s);};
  if ((status==1)||(status==11)) return(Cplx(0));
  if (status==12) {   // like status==4, but with s1=+infinity
    if (a<0) return(Cplx(0));
    else return(sqr(TwoPiI)/Cl1); };
  if ((status==2)||(status==3)||(status==6))
    if (a<0) return(-sqr(TwoPiI)/Cl1);
    else return(Cplx(0));
  if (status==5) {
    if (a<0) z2=TwoPiI; else z2=Cplx(0);
    if (s<Rs1) {
      if (l1_is_complex==FALSE) return(Cplx(0));
      else return(-TwoPiI*(z2-TwoPiI)/Cl1); }
    else {
      if (a<0) return(-sqr(TwoPiI)/Cl1); else return(Cplx(0)); } };
  if (status==4) {
    if (s<Rs1) z1=-TwoPiI; else z1=Cplx(0);
    if (a<0) z2=TwoPiI; else z2=Cplx(0);
    return(-(TwoPiI/Cl1)*(z2+z1)); };
  return(Cplx(0));
}


#undef p1s
#undef p2s
#undef p3s
#undef m1s
#undef m2s
#undef m3s
#undef m1
#undef m2
#undef m3
#undef s0
#undef a1
#undef a2
#undef Deltaps
#undef Sumps
#undef status
#undef s1_is_real
#undef Rs1
#undef Rs2
#undef Cs1


/*********************************************************************/
/* The two-loop master integral,                                     */
/* according to ref. [2] and [5]:                                    */
/*********************************************************************/

inline bool BelowThreshold2(Double ps,Double m1s,Double m2s)
{ return(ps<sqr(sqrt(m1s)+sqrt(m2s))); }

inline bool BelowThreshold3(Double ps,Double m1s,Double m2s,Double m3s)
{ return(ps<sqr(sqrt(m1s)+sqrt(m2s)+sqrt(m3s))); }


inline Double tr2(Double x)
{
  return(x/((1-x)*(1-x)));
}

inline Double Dtr2(Double x)   // the derivative of tr2
{
  return((1+x)/((1-x)*(1-x)*(1-x)));
}

inline Double tr2inv(Double y)  // the inverse of tr2
{
  if (y==Double(0)) return(0);
  return(.5*(1.+2.*y-sqrt(1+4.*y))/y);
}

static Cplx Tsk(Double x)
{
  Double err;
  
  ps = tr2(x);
  Double tt = real(T2aC0()+T2bC0()+T3a()+T3b())*Dtr2(x);
  return(tt);
}

Double U6int(Double m1se,Double m2se,Double m3se,Double m4se,Double m5se,
	     Double m6se,Double prece,Double *abserre)
{
  m1s=m1se; m2s=m2se; m3s=m6se; m4s=m4se; m5s=m3se; mxs=m5se; prec=prece;
  n1s=m6se; n2s=m6se; n3s=m6se; n4s=m6se; n5s=m6se; nxs=m6se;
  Double err;
//  cout << prec*100 << endl;
  Double lim1 = tr2inv(0), lim2 = tr2inv(SDouble("1e10")*m6se),
          lim3 = tr2inv(SDouble("2e10")*m6se);
  Cplx z=Cqag(Tsk,lim1,lim2,prec*100,&err);
// extrapolate from lim2 to 1 using parametrization (1-x)*(a+b*log(1-x)) :
  Cplx y2 = Tsk(lim2), y3 = Tsk(lim3);
  Double det = (1-lim2)*(1-lim3)*log((1-lim3)/(1-lim2));
  Cplx a = -((1-lim2)*log(1-lim2)*y3 - (1-lim3)*log(1-lim3)*y2)/det,
       b = ((1-lim2)*y3 - (1-lim3)*y2)/det;
  z += sqr(1-lim2)/4 * (2*a - b + 2*b*log(1-lim2));
  *abserre = err;
  return(real(z));
}


static Cplx T2ak2(Double t)
{
  Cplx tres = Double(0);
  if(t > C0_s0)  tres += conj(C0_discontinuity(t)/TwoPiI)*B0fix;
  if(t > C0s_s0)  tres -= conj(C0s_discontinuity(t)/TwoPiI)*B0sfix;
  return(tres);
}

static Cplx T2bk2(Double t)
{
  Cplx tres = Double(0);
  if(t > C0_s0)  tres += C0_discontinuity(t)/TwoPiI*conj(B0fix);
  if(t > C0s_s0)  tres -= C0s_discontinuity(t)/TwoPiI*conj(B0sfix);
  return(tres);
}

static Cplx T3ak2(Double t)
{
  return(real(conj(C0_discontinuity(t)/TwoPiI)*DeltaB0OnTwoPiI(ps,t,m2s)*B0fix));
}

static Cplx T3ak2s(Double t)
{
  return(real(conj(C0_discontinuity(t)/TwoPiI)*DeltaB0OnTwoPiI(ps,t,n2s)*B0fix));
}

static Cplx T4ak2(Double t)
{
  return(real(conj(C0_discontinuity(t)/TwoPiI)*DeltaB0OnTwoPiI(ps,t,m1s)*B0fix));
}

static Cplx T4ak2s(Double t)
{
  return(real(conj(C0_discontinuity(t)/TwoPiI)*DeltaB0OnTwoPiI(ps,t,n1s)*B0fix));
}


// the two-particle contributions T2a and T2b (see [2]) are very
// similar. It simplifies therefore the code developpment to define the masses
// with aliases:

#define M1S m1s
#define M2S m2s
#define M4S m4s
#define M5S m5s
#define N1S n1s
#define N2S n2s
#define N4S n4s
#define N5S n5s
#define TM22 T2ak2

static Cplx T2a(void)
{
  C0dispersion_init(M1S,M2S,M5S,M4S,m3s);
  C0sdispersion_init(N1S,N2S,N5S,N4S,n3s);
  Cplx z1,z2;
  Double threshold1=sqr(sqrt(M4S)+sqrt(M5S)), 
         thresholds=sqr(sqrt(N4S)+sqrt(N5S));
  Double err1=0,err2=0;
  Double M1=sqrt(M1S),M2=sqrt(M2S);
  Double lim1=sqr(M1-M2),lim2=sqr(M1+M2);
  if(ps > lim2)
    B0fix = -(B0A(0,ps,mxs)+2)*DeltaB0OnTwoPiI(ps,M1S,M2S);
  else
    B0fix = Double(0);
  if(ps > sqr(sqrt(N1S)+sqrt(N2S)))
    B0sfix= -(B0A(0,ps,nxs)+2)*DeltaB0OnTwoPiI(ps,N1S,N2S);
  else
    B0sfix= Double(0);
  if(thresholds < threshold1)
    threshold1 = thresholds;
//  cout << "> " << TM22(25.)/(25.-ps) << " " << C0_discontinuity(25.) << endl;
  z1=Cqagpinf(TM22,threshold1,ps,1,prec,&err1,lim1,lim2);
//  z1 = Cqaginf(TM21,threshold1,prec,&err1);
  increase_error(abs(err1));
  return(z1+z2/TwoPiI);
}

static Cplx T2aC0(void)
{
  Double M1=sqrt(M1S),M2=sqrt(M2S);
  Double lim1=sqr(M1-M2),lim2=sqr(M1+M2);
  if(ps > lim2)
    B0fix = -(B0A(0,ps,mxs)+2)*DeltaB0OnTwoPiI(ps,M1S,M2S);
  else
    B0fix = Double(0);
  if(ps > sqr(sqrt(N1S)+sqrt(N2S)))
    B0sfix= -(B0A(0,ps,nxs)+2)*DeltaB0OnTwoPiI(ps,N1S,N2S);
  else
    B0sfix= Double(0);
  return(B0fix*conj(C0Q(ps,M1S,M2S,M5S,M4S,m3s)) - 
         B0sfix*conj(C0Q(ps,N1S,N2S,N5S,N4S,n3s)));
}


#undef M1S
#undef M2S
#undef M4S
#undef M5S
#undef N1S
#undef N2S
#undef N4S
#undef N5S
#undef TM21
#undef TM22
#undef TM23
#undef TM24


#define M1S m4s
#define M2S m5s
#define M4S m1s
#define M5S m2s
#define N1S n4s
#define N2S n5s
#define N4S n1s
#define N5S n2s
#define TM22 T2bk2

static Cplx T2b(void)
{
  C0dispersion_init(M1S,M2S,M5S,M4S,m3s);
  C0sdispersion_init(N1S,N2S,N5S,N4S,n3s);
  Cplx z1,z2;
  Double threshold1=sqr(sqrt(M4S)+sqrt(M5S)), 
         thresholds=sqr(sqrt(N4S)+sqrt(N5S));
  Double err1=0,err2=0;
  Double M1=sqrt(M1S),M2=sqrt(M2S);
  Double lim1=sqr(M1-M2),lim2=sqr(M1+M2);
  if(ps > lim2)
    B0fix = -(B0A(0,ps,mxs)+2)*DeltaB0OnTwoPiI(ps,M1S,M2S);
  else
    B0fix = Double(0);
  if(ps > sqr(sqrt(N1S)+sqrt(N2S)))
    B0sfix= -(B0A(0,ps,nxs)+2)*DeltaB0OnTwoPiI(ps,N1S,N2S);
  else
    B0sfix= Double(0);
  if(thresholds < threshold1)
    threshold1 = thresholds;
  z1=Cqagpinf(TM22,threshold1,ps,1,prec,&err1,lim1,lim2);
//  z1 = Cqaginf(TM21,threshold1,prec,&err1);
  increase_error(abs(err1));
  return(z1+z2/TwoPiI);
}

static Cplx T2bC0(void)
{
  Double M1=sqrt(M1S),M2=sqrt(M2S);
  Double lim1=sqr(M1-M2),lim2=sqr(M1+M2);
  if(ps > lim2)
    B0fix = -(B0A(0,ps,mxs)+2)*DeltaB0OnTwoPiI(ps,M1S,M2S);
  else
    B0fix = Double(0);
  if(ps > sqr(sqrt(N1S)+sqrt(N2S)))
    B0sfix= -(B0A(0,ps,nxs)+2)*DeltaB0OnTwoPiI(ps,N1S,N2S);
  else
    B0sfix= Double(0);
  return(B0fix*conj(C0Q(ps,M1S,M2S,M5S,M4S,m3s)) - 
         B0sfix*conj(C0Q(ps,N1S,N2S,N5S,N4S,n3s)));
}

#undef M1S
#undef M2S
#undef M4S
#undef M5S
#undef N1S
#undef N2S
#undef N4S
#undef N5S
#undef TM21
#undef TM22
#undef TM23
#undef TM24

Cplx Cqagp1(Cplx (*f) (Double),Double a,Double b,Double singe,int iepssign,
                   Double epsrel,Double *error);

static Cplx T3a(void)
{
  Cplx z1,z2,z1s;
  C0dispersion_init(m2s,ps,m4s,m3s,m5s);
  Double threshold1=sqr(sqrt(m3s)+sqrt(m4s)),
         threshold2=sqr(sqrt(ps)-sqrt(m2s));
  Double err1=0,err2=0;
  Double M1=sqrt(m2s),M2=sqrt(ps);
  Double lim1=sqr(M1-M2),lim2=sqr(M1+M2);
  B0fix = (B0A(0,ps,mxs)+2);
  if(ps<sqr(sqrt(m2s)+sqrt(m3s)+sqrt(m4s))) 
    z1 = Cplx(0);
  else
    z1 = Cqagp1(T3ak2,threshold1,threshold2,m1s,1,prec,&err1);
  increase_error(abs(err1));
  C0dispersion_init(n2s,ps,n4s,n3s,n5s);
  threshold1=sqr(sqrt(n3s)+sqrt(n4s));
  threshold2=sqr(sqrt(ps)-sqrt(n2s));
  err1=err2=0;
  M1=sqrt(n2s);
  lim1=sqr(M1-M2),lim2=sqr(M1+M2);
  B0fix = (B0A(0,ps,nxs)+2);
  if(ps<sqr(sqrt(n2s)+sqrt(n3s)+sqrt(n4s))) 
    z1s = Cplx(0);
  else
    z1s = Cqagp1(T3ak2s,threshold1,threshold2,n1s,1,prec,&err1);
  return(z1-z1s/*+z2/TwoPiI*/);
}

static Cplx T3b(void)
{
  Cplx z1,z2,z1s;
  C0dispersion_init(m1s,ps,m5s,m3s,m4s);
  Double threshold1=sqr(sqrt(m3s)+sqrt(m5s)),
         threshold2=sqr(sqrt(ps)-sqrt(m1s));
  Double err1=0,err2=0;
  Double M1=sqrt(m1s),M2=sqrt(ps);
  Double lim1=sqr(M1-M2),lim2=sqr(M1+M2);
  B0fix = (B0A(0,ps,mxs)+2);
  if(ps<sqr(sqrt(m1s)+sqrt(m3s)+sqrt(m5s))) 
    z1 = Cplx(0);
  else
    z1 = Cqagp1(T4ak2,threshold1,threshold2,m2s,1,prec,&err1);
  increase_error(abs(err1));
  C0dispersion_init(n1s,ps,n5s,n3s,n4s);
  threshold1=sqr(sqrt(n3s)+sqrt(n5s));
  threshold2=sqr(sqrt(ps)-sqrt(n1s));
  err1=err2=0;
  M1=sqrt(n1s);
  lim1=sqr(M1-M2),lim2=sqr(M1+M2);
  B0fix = (B0A(0,ps,nxs)+2);
  if(ps<sqr(sqrt(n1s)+sqrt(n3s)+sqrt(n5s))) 
    z1s = Cplx(0);
  else
    z1s = Cqagp1(T4ak2s,threshold1,threshold2,n2s,1,prec,&err1);
  return(z1-z1s/*+z2/TwoPiI*/);
}


static void increase_error(Double err)
{
  abserr=sqrt(sqr(err)+sqr(abserr));
}


==> ccode/U78.cc <==
/* ------------------------------------------------------------- */
/* U78.cc                                                        */
/* Ayres Freitas (afreitas@pitt.edu)                             */
/* last revision 20.08.19                                        */
/* ------------------------------------------------------------- */
/* 3-loop self-energy master integrals w/ two sub-loop triangles */
/* ------------------------------------------------------------- */
/* Reference:                                                    */
/*   [2] = Bauberger, Freitas, Wiegand, arXiv:1908.xxxxx         */
/* ------------------------------------------------------------- */

#include "U456.h"
#include "li.h"
#include "qagutil.h"
#include "B0.h"
#include "C0.h"
#include "clooptools.h"


static Double ps,p,m1s,m2s,m3s,m4s,m5s,m6s,m7s,m8s,ysav,qsav;
static Double prec,abserr;
static Cplx resfacx,resfacy;


/************************* U8a: ***************************/

// integrand of the inner (x) integration
static Cplx U8fct0(Double x)
{ 
  Double l = la(x,ysav,ps);
  if(l > Double(0))
  {
    ComplexType c0a[3], c0b[3];
    C0nocache(c0a,ps,x,ysav,m1s,m2s,m3s);
    C0nocache(c0b,ps,x,ysav,m4s,m5s,m6s);
    return(sqrt(l)/(2*ps)*Pi*Cplx(c0a[0]*c0b[0]));
  }
  else
    return(Cplx(0));
}

// treat pole at x=m7s through Cauchy PV, and add residue in integrand through 
// a smooth function that integrate to 1;
// this helps to control the integration precision and avoid large cancellations
// between integral and residue
static Cplx U8fct2(Double xp)
{ 
  return((U8fct0(m7s+xp) - U8fct0(m7s-xp))/xp - resfacx*exp(-sqr(xp)/(4*m7s))); 
}

// integrand of the outer (y) integration
static Cplx U8fct0pint(Double y)
{
  Double err1=0;
  ysav=y;
  resfacx = PiI*U8fct0(m7s) / sqrt(Pi*m7s);  // to account for residue at pole
  Cplx z = Cqaginf2(U8fct2,0,prec,&err1);
  clearcache();
  return(z);
}

// treat pole at y=m8s through Cauchy PV, and add residue in integrand through 
// a smooth function that integrate to 1;
// this helps to control the integration precision and avoid large cancellations
// between integral and residue
static Cplx U8fct2int(Double yp)
{ 
  return((U8fct0pint(m8s+yp) - U8fct0pint(m8s-yp))/yp - 
         resfacy*exp(-sqr(yp)/(4*m8s))); 
}

Cplx U8aint(Double p2, Double m1se, Double m2se, Double m3se, Double m4se, Double m5se, Double m6se, Double m7se, Double m8se,
            Double prece, Double *abserre)
{
  prec = prece;
  m1s=m2se; m2s=m1se; m3s=m3se; ps = p2;
  m4s=m8se; m5s=m7se; m6s=m6se; m7s = m4se; m8s = m5se;

  resfacy = PiI*U8fct0pint(m8s) / sqrt(Pi*m8s);  // to account for residue at pole
  Cplx z = Cqaginf(U8fct2int,0,100*prec,abserre);
  *abserre /= sqr(Pi);
  return(z/(I*Pi*Pi));
}


/************************* U7a: ***************************/

// integrand of the inner (x) integration
static Cplx U7fct0(Double x)
{ 
  if(x > sqr(qsav))
    return(Cplx(0));
  Double y = x + ps + 2*qsav*p;
  ComplexType c0a[3], c0b[3];
  C0nocache(c0a,ps,x,y,m1s,m2s,m3s);
  C0nocache(c0b,ps,x,y,m4s,m5s,m6s);
  Cplx z = (2*Pi*sqrt(sqr(qsav)-x)*Cplx(c0a[0]*c0b[0])); 
  return(z);
}

// treat pole at x=m7s through Cauchy PV, and add residue in integrand through 
// a smooth function that integrate to 1;
// this helps to control the integration precision and avoid large cancellations
// between integral and residue
static Cplx U7fct2(Double xp)
{ 
  return((U7fct0(m7s+xp) - U7fct0(m7s-xp))/xp - resfacx*exp(-sqr(xp)/(4*m7s))); 
}

// integrand of the outer (q0) integration
static Cplx U7fct0int(Double q0)
{
  Double err1=0;
  qsav=q0;
  resfacx = PiI*U7fct0(m7s) / sqrt(Pi*m7s);  // to account for residue at pole
  Cplx z = Cqaginf2(U7fct2,0,prec,&err1);
//  clearcache();
  return(z);
}

// map onto [0,infty) interval
static Cplx U7fct2int(Double q0)
{
  return(U7fct0int(q0) + U7fct0int(-q0));
}

Cplx U7aint(Double p2, Double m1se, Double m2se, Double m3se, Double m4se, 
            Double m6se, Double m7se, Double m8se, Double prece, Double *abserre)
{
  prec = prece;
  m1s=m2se; m2s=m1se; m3s=m3se; ps = p2; p = sqrt(p2);
  m4s=m8se; m5s=m7se; m6s=m6se; m7s = m4se;

  Cplx z = Cqaginf(U7fct2int,0,100*prec,abserre);
  *abserre /= sqr(Pi);
  return(z/(I*Pi*Pi));
}


/************************* U7a1: ***************************/

// integrand of the inner (x) integration:

Cplx DM3C0exp1(Double p10, Double p20, Double p12, Double m1, Double m2, Double m3)
{
  return(
    (2+ B0A(0,m3,m3) + B0A(p10,m1,m2) 
      - (1+(m1-m2)/p10)*B0A(p12,m1,m3) 
      - (1-(m1-m2)/p10)*B0A(p12,m2,m3))/sqr(p12));
}

static Cplx U71fct0(Double x)
{ 
  Cplx z;
  if(x > sqr(qsav))
    return(Cplx(0));
  Double y = x + ps + 2*qsav*p;
  ComplexType c0a[3];
  C0nocache(c0a,ps,x,y,m4s,m5s,m6s);
  if(abs(x/(qsav*p + ps)) > 1e6)
    z = (2*Pi*sqrt(sqr(qsav)-x)*
  	     DM3C0exp1(ps,x,y,m1s,m2s,m3s)*Cplx(c0a[0])); 
  else
    z = (2*Pi*sqrt(sqr(qsav)-x)*
  	     DM3C0(ps,x,y,m1s,m2s,m3s)*Cplx(c0a[0])); 
  return(z);
}

// treat pole at x=m7s through Cauchy PV, and add residue in integrand through 
// a smooth function that integrate to 1;
// this helps to control the integration precision and avoid large cancellations
// between integral and residue
static Cplx U71fct2(Double xp)
{ 
  return((U71fct0(m7s+xp) - U71fct0(m7s-xp))/xp - resfacx*exp(-sqr(xp)/(4*m7s))); 
}

// integrand of the outer (q0) integration
static Cplx U71fct0int(Double q0)
{
  Double err1=0;
  qsav=q0;
  resfacx = PiI*U71fct0(m7s) / sqrt(Pi*m7s);  // to account for residue at pole
  Cplx z = Cqaginf2(U71fct2,0,prec,&err1);
  clearcache();
  return(z);
}

// map onto [0,infty) interval
static Cplx U71fct2int(Double q0)
{
  return(U71fct0int(q0) + U71fct0int(-q0));
}

Cplx U7a1int(Double p2, Double m1se, Double m2se, Double m3se, Double m4se, 
             Double m6se, Double m7se, Double m8se, Double prece, Double *abserre)
{
  prec = prece;
  m1s=m2se; m2s=m1se; m3s=m3se; ps = p2; p = sqrt(p2);
  m4s=m8se; m5s=m7se; m6s=m6se; m7s = m4se;

  Cplx z = Cqaginf(U71fct2int,0,100*prec,abserre);
  *abserre /= sqr(Pi);
  return(z/(I*Pi*Pi));
}


/************************* U7a2: ***************************/

// integrand of the inner (x) integration:

Cplx DM3C0exp2(Double p10, Double p20, Double p12, Double m1, Double m2, Double m3)
{
  return(
  (2*m2*p20*B0A(0,m2,m2) + p20*(-m2 - m3 + p20)*B0A(0,m3,m3) - 
   p20*(m2 - m3 + p20)*(B0A(p20,m2,m3)-2))/
   (p12*p20*(sqr(m2) + sqr(m3 - p20) - 2*m2*(m3 + p20))));
}

static Cplx U72fct0(Double x)
{ 
  Cplx z;
  if(x > sqr(qsav))
    return(Cplx(0));
  Double y = x + ps + 2*qsav*p;
  ComplexType c0a[3];
  C0nocache(c0a,ps,x,y,m4s,m5s,m6s);
  if(abs(x/(qsav*p + ps)) > 1e6)
    z = (2*Pi*sqrt(sqr(qsav)-x)*
  	       DM3C0exp2(x,ps,y,m3s,m2s,m1s)*Cplx(c0a[0])); 
  else
    z = (2*Pi*sqrt(sqr(qsav)-x)*
  	       DM3C0(x,ps,y,m3s,m2s,m1s)*Cplx(c0a[0])); 
  return(z);
}


// treat pole at x=m7s through Cauchy PV, and add residue in integrand through 
// a smooth function that integrate to 1;
// this helps to control the integration precision and avoid large cancellations
// between integral and residue
static Cplx U72fct2(Double xp)
{ 
  return((U72fct0(m7s+xp) - U72fct0(m7s-xp))/xp - resfacx*exp(-sqr(xp)/(4*m7s))); 
}

// integrand of the outer (q0) integration
static Cplx U72fct0int(Double q0)
{
  Double err1=0;
  qsav=q0;
  resfacx = PiI*U72fct0(m7s) / sqrt(Pi*m7s);  // to account for residue at pole
  Cplx z = Cqaginf2(U72fct2,0,prec,&err1);
  clearcache();
  return(z);
}

// map onto [0,infty) interval
static Cplx U72fct2int(Double q0)
{
  return(U72fct0int(q0) + U72fct0int(-q0));
}

Cplx U7a2int(Double p2, Double m1se, Double m2se, Double m3se, Double m4se, 
             Double m6se, Double m7se, Double m8se, Double prece, Double *abserre)
{
  prec = prece;
  m1s=m2se; m2s=m1se; m3s=m3se; ps = p2; p = sqrt(p2);
  m4s=m8se; m5s=m7se; m6s=m6se; m7s = m4se;
  Double err1=0, err2=0;

  Cplx z = Cqaginf(U72fct2int,0,100*prec,abserre);
  *abserre /= sqr(Pi);
  return(z/(I*Pi*Pi));
}


==> ccode/U78.h <==

#include "Cplx.h"
 
Cplx U7a1int(Double ps, Double m1s, Double m2s, Double m3s, Double m4s, Double m5s,
             Double m6s, Double m7s, Double prec, Double *abserr);
Cplx U7a2int(Double ps, Double m1s, Double m2s, Double m3s, Double m4s, Double m5s,
             Double m6s, Double m7s, Double prec, Double *abserr);
Cplx U7aint(Double ps, Double m1s, Double m2s, Double m3s, Double m4s, Double m5s,
             Double m6s, Double m7s, Double prec, Double *abserr);
Cplx U8aint(Double ps, Double m1s, Double m2s, Double m3s, Double m4s, Double m5s,
             Double m6s, Double m7s, Double m8s, Double prec, Double *abserr);


==> ccode/Uabc.cc <==
/* ------------------------------------------------------------- */
/* Uabc.cc                                                       */
/* Ayres Freitas (afreitas@pitt.edu)                             */
/* last revision 06.08.19                                        */
/* ------------------------------------------------------------- */
/* 3-loop self-energy master integrals where both sub-loops are  */
/* 2-propagator bubbles (subtracted finite parts)                */
/* ------------------------------------------------------------- */
/* Reference:                                                    */
/*   [2] = Bauberger, Freitas, Wiegand, arXiv:1908.xxxxx         */
/* ------------------------------------------------------------- */

#include "Uabc.h"
#include "li.h"
#include "qagutil.h"
#include "B0.h"
#include "tinline.h"

#define Errstream cerr

/******************************************************************/
/* Throughout this file the numbers are defined as Double or Cplx */
/* to enable a generalization to arbitrary precision              */
/******************************************************************/

/******************************************************************/
/* convention: vars is frequently used for (var)^2                */
/* for example: m1s denotes m_1^2.                                */
/******************************************************************/


/****** Self-energy integrals with single-power propagators: ******/

static Double ps,m1s,m2s,m3s,m4s,m5s,m6s,s1;
static Double prec,abserr;
static Cplx U4akk(Double x);
static Cplx U4ak(Double x);
static Cplx U5ak1(Double x);
static Cplx U5ak2(Double x);
static Cplx U5bkk(Double x);
static Cplx U5bk(Double x);
static Cplx U5ckk(Double x);
static Cplx U5ck(Double x);
static Cplx U6ak1(Double x);
static Cplx U6ak2(Double x);
static Cplx U6bkk(Double x);
static Cplx U6bk(Double x);
static Cplx U6ckk(Double x);
static Cplx U6ck(Double x);


Double DB0z(Double m1s, Double m2s)
{
  if(abs(m1s-m2s) < 1e-5*m1s)
  {
    Double x = m2s/m1s-1;
    return((1 - x/2 + 3*x*x/10 - x*x*x/5 + powint(x,4)/7)/(6*m1s));
  } 
  else  
    return((m1s*m1s-m2s*m2s-2*m1s*m2s*log(m1s/m2s))/(2*powint(m1s-m2s,3)));
}

Double DDB0z(Double m1s, Double m2s)
{
  if(abs(m1s-m2s) < 1e-4*m1s)
  {
    Double x = m2s/m1s-1;
    return((1 - x + 6*x*x/7 - 5*x*x*x/7 + 25*powint(x,4)/42)/(30*m1s*m1s));
  } 
  else  
    return(((m1s-m2s)*(m1s*m1s+10*m1s*m2s+m2s*m2s) -
    	    6*m1s*m2s*(m1s+m2s)*log(m1s/m2s))/(3*powint(m1s-m2s,5)));
}

Double DDDB0z(Double m1s, Double m2s)
{
  if(abs(m1s-m2s) < 5e-3*m1s)
  {
    Double x = m2s/m1s-1;
    return((1 - 3*x/2 + 5*x*x/3 - 5*x*x*x/3 + 35*powint(x,4)/22 
            - 49*powint(x,5)/33)/(70*m1s*m1s*m1s));
  } 
  else  
    return(((m1s*m1s-m2s*m2s)*(m1s*m1s+28*m1s*m2s+m2s*m2s) -
    	    12*m1s*m2s*(m1s*m1s+3*m1s*m2s+m2s*m2s)*log(m1s/m2s))/
	   (2*powint(m1s-m2s,7)));
}

Double DDM1B0z(Double m2s, Double m1s)
{
  if(abs(m1s-m2s) < 1e-5*m1s)
  {
    Double x = m2s/m1s-1;
    return((-1 + 6*x/5 - 6*x*x/5 + 8*x*x*x/7)/(12*m1s*m1s));
  } 
  else  
    return(((m1s-m2s)*(5*m1s+m2s)-2*m1s*(m1s+2*m2s)*log(m1s/m2s))/
    	   (2*powint(m1s-m2s,4)));
}

Double DDDM1B0z(Double m1s, Double m2s)
{
  if(abs(m1s-m2s) < 1e-4*m1s)
  {
    Double x = m2s/m1s-1;
    return((-1 + 12*x/7 - 15*x*x/7 + 50*x*x*x/21)/(30*m1s*m1s*m1s));
  } 
  else  
    return((2*(m1s-m2s)*(10*m1s*m1s+19*m1s*m2s+m2s*m2s) -
    	    6*m1s*(m1s*m1s+6*m1s*m2s+3*m2s*m2s)*log(m1s/m2s))/
	   (3*powint(m1s-m2s,6)));
}


static Cplx U4akk(Double s2)
{
  Cplx z;
  if(s1+s2 > ps*2e5)
    z = DeltaB0(s2,m3s,m4s)*(sqr(ps)*ps/6*DDDB0z(s1,s2));
  else
    z = DeltaB0(s2,m3s,m4s)*(B0A(ps,s1,s2) - B0A(0,s1,s2) - ps*DB0z(s1,s2)
    				- sqr(ps)/2*DDB0z(s1,s2));
  return(z);
}

static Cplx U4ak(Double x)
{
  Double err1=0;
  s1=x;
  return(DeltaB0(s1,m1s,m2s) * 
  	 Cqaginf2(U4akk,sqr(sqrt(m3s)+sqrt(m4s)),prec,&err1));
}

Cplx U4aint(Double pse,Double m1se,Double m3se,Double m6se,
            Double m8se,Double prece,Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m3se; m3s=m6se; m4s=m8se; prec=prece;
  Double err;
  Cplx z=Cqaginf(U4ak,sqr(sqrt(m1s)+sqrt(m2s)),prec*100,&err);
  *abserre = err;
  return(z);
}


static Cplx U5ak1(Double s)
{
  return(-DeltaB0(s,m3s,m4s)*real(B0A(s,m5s,m6s) - B0A(0,m5s,m6s))*
  	 (B0D(ps,m2s,s) - B0D(0,m2s,s) - ps*DB0D(0,m2s,s)));
}

static Cplx U5ak2(Double s)
{
  return(-DeltaB0(s,m5s,m6s)*real(B0A(s,m3s,m4s) - B0A(0,m3s,m4s))*
  	 (B0D(ps,m2s,s) - B0D(0,m2s,s) - ps*DB0D(0,m2s,s)));
}

Cplx U5aint(Double pse,Double m1se,Double m3se,Double m5se,
            Double m6se,Double m7se,Double prece,Double *abserre)
{
  ps=pse; m2s=m5se; m3s=m1se; m4s=m3se; m5s=m6se; m6s=m7se; prec=prece;
  Double err1, err2;
  Cplx z = Cqaginf(U5ak1,sqr(sqrt(m3s)+sqrt(m4s)),prec,&err1)
          +Cqaginf(U5ak2,sqr(sqrt(m5s)+sqrt(m6s)),prec,&err2);
  *abserre = sqrt(sqr(err1)+sqr(err2));
  return(z);
}


static Cplx U5bkk(Double s2)
{
  Cplx z;
  if(s1+s2 > ps*1e7)
    z = DeltaB0(s2,m5s,m6s)*(sqr(ps)/2*DDB0z(s1,s2));
  else
    z = DeltaB0(s2,m5s,m6s)*(B0A(ps,s1,s2) - B0A(0,s1,s2) - ps*DB0z(s1,s2));
  return(z);
}

static Cplx U5bk(Double x)
{
  Double err1=0;
  s1=x;
  return(DeltaB0(s1,m3s,m4s) * 
  	 Cqaginf2(U5bkk,sqr(sqrt(m5s)+sqrt(m6s)),prec,&err1));
}

Cplx U5bint(Double pse,Double m2se,Double m3se,Double m4se,
            Double m6se,Double m7se,Double prece,Double *abserre)
{
  ps=pse; m1s=m4se; m3s=m6se; m4s=m7se; m5s=m2se; m6s=m3se; prec=prece;
  Double err;
  Cplx z=Cqagpinf(U5bk,sqr(sqrt(m3s)+sqrt(m4s)),m1s,1,prec*100,&err);
  *abserre = err;
  return(z);
}


static Cplx U5ckk(Double s2)
{
  Cplx z;
  z = DeltaB0(s2,m5s,s1)*(B0D(ps,m2s,s2) - B0D(0,m2s,s2) - ps*DB0D(0,m2s,s2));
  return(z);
}

static Cplx U5ck(Double x)
{
  Double err1=0;
  s1=x;
  return(DeltaB0(s1,m3s,m4s) * 
  	 Cqagpinf2(U5ckk,sqr(sqrt(m5s)+sqrt(s1)),m1s,1,prec,&err1));
}

Cplx U5cint(Double pse,Double m1se,Double m2se,Double m3se,Double m6se,
            Double m7se,Double prece,Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m2se; m3s=m3se; m4s=m6se; m5s=m7se; prec=prece;
  Double err;
  Cplx z=Cqaginf(U5ck,sqr(sqrt(m3s)+sqrt(m4s)),prec*100,&err);
  *abserre = err;
  return(z);
}


static Cplx U6ak1(Double s)
{
  return(-DeltaB0(s,m3s,m4s)*real(B0A(s,m5s,m6s) - B0A(m1s,m5s,m6s))*
  	 (B0C(ps,m2s,s) - B0C(0,m2s,s)));
}

static Cplx U6ak2(Double s)
{
  return(-DeltaB0(s,m5s,m6s)*real(B0A(s,m3s,m4s) - B0A(m1s,m3s,m4s))*
  	 (B0C(ps,m2s,s) - B0C(0,m2s,s)));
}

Cplx U6aint(Double pse,Double m1se,Double m3se,Double m4se,Double m5se,
            Double m6se,Double m7se,Double prece,Double *abserre)
{
  ps=pse; m1s=m4se; m2s=m5se; m3s=m1se; m4s=m3se; m5s=m6se; m6s=m7se; prec=prece;
  Double err1, err2;
  Cplx z = Cqagpinf(U6ak1,sqr(sqrt(m3s)+sqrt(m4s)),m1s,1,prec,&err1)
          +Cqagpinf(U6ak2,sqr(sqrt(m5s)+sqrt(m6s)),m1s,1,prec,&err2);
  *abserre = sqrt(sqr(err1)+sqr(err2));
  return(z);
}


static Cplx U6bkk(Double s2)
{
  Cplx z;
  if(s1+s2 > ps*1e8)
    z = DeltaB0(s2,m5s,m6s)*(ps*DB0z(s1,s2));
  else
    z = DeltaB0(s2,m5s,m6s)*(B0A(ps,s1,s2) - B0A(0,s1,s2));
  return(z);
}

static Cplx U6bk(Double x)
{
  Double err1=0;
  s1=x;
  return(DeltaB0(s1,m3s,m4s) * 
  	 Cqagpinf2(U6bkk,sqr(sqrt(m5s)+sqrt(m6s)),m2s,1,prec,&err1));
}

Cplx U6bint(Double pse,Double m1se,Double m3se,Double m4se,Double m5se,
            Double m6se,Double m8se,Double prece,Double *abserre)
{
  ps=pse; m1s=m4se; m2s=m5se; m3s=m1se; m4s=m3se; m5s=m6se; m6s=m8se; prec=prece;
  Double err;
  Cplx z=Cqagpinf(U6bk,sqr(sqrt(m3s)+sqrt(m4s)),m1s,1,prec*100,&err);
  *abserre = err;
  return(z);
}


static Cplx U6ckk(Double s2)
{
  Cplx z;
  z = DeltaB0(s2,m4s,s1)*(B0C(ps,m2s,s2) - B0C(0,m2s,s2));
  return(z);
}

static Cplx U6ck(Double x)
{
  Double err1=0;
  s1=x;
  return(DeltaB0(s1,m5s,m6s) * 
  	 Cqagpinf2(U6ckk,sqr(sqrt(m4s)+sqrt(s1)),m1s,1,prec,&err1));
}

Cplx U6cint(Double pse,Double m1se,Double m2se,Double m3se,Double m4se,
            Double m6se,Double m7se,Double prece,Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m2se; m3s=m4se; m4s=m3se; m5s=m6se; m6s=m7se; prec=prece;
  Double err;
  Cplx z=Cqagpinf(U6ck,sqr(sqrt(m5s)+sqrt(m6s)),m3s,1,prec*100,&err);
  *abserre = err;
  return(z);
}


/****** Self-energy integrals with double-power propagators: ******/

static Cplx U4a1kk(Double x);
static Cplx U4a1k(Double x);
static Cplx U4a2kk(Double x);
static Cplx U4a2k(Double x);
static Cplx U4a3kk(Double x);
static Cplx U4a3k(Double x);
static Cplx U4a3k1(Double x);
static Cplx U5a1k1(Double x);
static Cplx U5a1k2(Double x);
static Cplx U5a2k1(Double x);
static Cplx U5a2k2(Double x);
static Cplx U5b1kk(Double x);
static Cplx DU5b1kk(Double x);
static Cplx U5b1k(Double x);
static Cplx U5b2kk(Double x);
static Cplx U5b2k(Double x);
static Cplx U5c1kk(Double x);
static Cplx U5c1k(Double x);


static Cplx U4a1kk(Double s2)
{
  Cplx z;
  if(s1+s2 > ps*2e6)
    z = DM1DeltaB0(s2,m1s,m2s)*(sqr(ps)/2*DDB0z(s1,s2));
  else
    z = DM1DeltaB0(s2,m1s,m2s)*(B0A(ps,s1,s2) - B0A(0,s1,s2) - ps*DB0z(s1,s2));
  return(z);
}

static Cplx U4a1k(Double x)
{
  Double err1=0;
  s1=x;
  return(DeltaB0(s1,m3s,m4s) * 
  	 Cqaginfasqrtsing(U4a1kk,sqr(sqrt(m1s)+sqrt(m2s)),prec,&err1));
}

Cplx U4a1int(Double pse,Double m1se,Double m3se,Double m6se,
             Double m8se,Double prece,Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m3se; m3s=m6se; m4s=m8se; prec=prece;
  Double err;
  Cplx z=Cqaginf2(U4a1k,sqr(sqrt(m3s)+sqrt(m4s)),prec*100,&err);
  *abserre = err;
  return(z);
}


static Cplx U4a2kk(Double s2)
{
  Cplx z;
  if(s1+s2 > ps*1e10)
    z = DM1DeltaB0(s2,m1s,m2s)*(ps*DB0z(s1,s2));
  else
    z = DM1DeltaB0(s2,m1s,m2s)*(B0A(ps,s1,s2) - B0A(0,s1,s2));
  return(z);
}

static Cplx U4a2k(Double x)
{
  Double err1=0;
  s1=x;
  return(DM1DeltaB0(s1,m3s,m4s) * 
  	 Cqaginfasqrtsing(U4a2kk,sqr(sqrt(m1s)+sqrt(m2s)),prec,&err1));
}

Cplx U4a2int(Double pse,Double m1se,Double m3se,Double m6se,
             Double m8se,Double prece,Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m6se; m3s=m3se; m4s=m8se; prec=prece;
// m1s and m3s are the masses of the doubled propagators!
  Double err;
  Cplx z=Cqaginf2(U4a2k,sqr(sqrt(m3s)+sqrt(m4s)),prec*100,&err);
  *abserre = err;
  return(z);
}


static Cplx U4a3kk(Double s2)
{
  Cplx z;
  if(s1+s2 > ps*1e6)
    z = (m1s+m2s-s2)/(m1s*sla(s2,m1s,m2s))*(sqr(ps)/2*DDDM1B0z(s2,s1));
  else
    z = (m1s+m2s-s2)/(m1s*sla(s2,m1s,m2s))*(DM1B0(ps,s2,s1) - DM1B0(0,s2,s1)
    						- ps*DDM1B0z(s2,s1));
  return(z);
}

static Cplx U4a3k(Double x)
{
  Double err1=0;
  s1 = x;
  Cplx z = DeltaB0(s1,m3s,m4s) * 
  	 Cqaginfasqrtsing(U4a3kk,sqr(sqrt(m1s)+sqrt(m2s)),prec,&err1);
  return(z);
}

static Cplx U4a3k1(Double x)
{
  s1 = m5s-x;
  Double err1=0, thrsh=sqr(sqrt(m1s)+sqrt(m2s)), thrsh2=sqr(sqrt(ps)-sqrt(s1));
  Cplx z;
  if(thrsh2 > thrsh)
    z = DeltaB0(s1,m3s,m4s) * (Cqagasqrtsing(U4a3kk,thrsh,thrsh2,
    					      prec/min(thrsh2-thrsh,1.),&err1)
			       + Cqaginfasqrtsing(U4a3kk,thrsh2,prec,&err1));
  else
    z = DeltaB0(s1,m3s,m4s) * Cqaginfasqrtsing(U4a3kk,thrsh,prec,&err1);
  return(z);
}

Cplx U4a3int(Double pse,Double m1se,Double m3se,Double m6se,
             Double m8se,Double prece,Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m3se; m3s=m6se; m4s=m8se; prec=prece;
  Double err;
  Cplx z;
  m5s = sqr(sqrt(ps)-sqrt(m1s)-sqrt(m2s));
  if(m5s > sqr(sqrt(m3s)+sqrt(m4s)))
    z = Cqaginfasqrtsing2(U4a3k,m5s,prec*100,&err) +
         Cqag(U4a3k1,0,m5s-sqr(sqrt(m3s)+sqrt(m4s)),prec*100,&err);
  else
    z = Cqaginf2(U4a3k,sqr(sqrt(m3s)+sqrt(m4s)),prec*100,&err);
  *abserre = err/2;
  return(z/2);
}


static Cplx U5a1k1(Double s)
{
  Cplx z;
  if(s > ps*1e9)
    z = -DeltaB0(s,m3s,m4s)*real(B0A(s,m5s,m6s) - B0A(0,m5s,m6s)) * 
    	 (ps*DDM1B0(0,m2s,s));
  else
    z = -DeltaB0(s,m3s,m4s)*real(B0A(s,m5s,m6s) - B0A(0,m5s,m6s)) *
  	 (DM1B0(ps,m2s,s) - DM1B0(0,m2s,s));
  return(z);
}

static Cplx U5a1k2(Double s)
{
  Cplx z;
  if(s > ps*1e9)
    z = -DeltaB0(s,m5s,m6s)*real(B0A(s,m3s,m4s) - B0A(0,m3s,m4s)) * 
    	 (ps*DDM1B0(0,m2s,s));
  else
    z = -DeltaB0(s,m5s,m6s)*real(B0A(s,m3s,m4s) - B0A(0,m3s,m4s))*
  	 (DM1B0(ps,m2s,s) - DM1B0(0,m2s,s));
  return(z);
}

Cplx U5a1int(Double pse,Double m1se,Double m3se,Double m5se,
             Double m6se,Double m7se,Double prece,Double *abserre)
{
  ps=pse; m2s=m5se; m3s=m1se; m4s=m3se; m5s=m6se; m6s=m7se; prec=prece;
  Double err1, err2;
  Cplx z = Cqaginf(U5a1k1,sqr(sqrt(m3s)+sqrt(m4s)),prec,&err1)
          +Cqaginf(U5a1k2,sqr(sqrt(m5s)+sqrt(m6s)),prec,&err2);
  *abserre = sqrt(sqr(err1)+sqr(err2));
  return(z);
}


static Cplx U5a2k1(Double s)
{
  return(-DM1DeltaB0(s,m3s,m4s)*real(B0A(s,m5s,m6s) - B0A(0,m5s,m6s)) *
  	 (B0C(ps,m2s,s) - B0C(0,m2s,s)));
}

static Cplx U5a2k2(Double s)
{
  return(-DeltaB0(s,m5s,m6s)*real(DM1B0(s,m3s,m4s))*
  	 (B0C(ps,m2s,s) - B0C(0,m2s,s)));
}

Cplx U5a2int(Double pse,Double m1se,Double m3se,Double m5se,
             Double m6se,Double m7se,Double prece,Double *abserre)
{
  ps=pse; m2s=m5se; m3s=m1se; m4s=m3se; m5s=m6se; m6s=m7se; prec=prece;
  Double err1, err2;
  Cplx z = Cqaginf(U5a2k1,sqr(sqrt(m3s)+sqrt(m4s)),prec,&err1)
          +Cqaginf(U5a2k2,sqr(sqrt(m5s)+sqrt(m6s)),prec,&err2);
  *abserre = sqrt(sqr(err1)+sqr(err2));
  return(z);
}


#define DDeltaB0  DDeltaB0OnTwoPiI

static Cplx U5b1kk(Double s2)
{
  Cplx z;
  if(s1+s2 > ps*1e7)
    z = DeltaB0(s2,m3s,m4s)*ps*(DB0z(s1,s2) - DB0z(s1,m1s));
  else
    z = DeltaB0(s2,m3s,m4s)*(B0A(ps,s1,s2) - B0A(ps,s1,m1s) 
    			     - B0A(0,s1,s2) + B0A(0,s1,m1s));
  return(z);
}

static Cplx DU5b1kk(Double s2)
{
  Cplx z;
  if(s1+s2 > ps*1e7)
    z = DDeltaB0(s2,m3s,m4s)*ps*(DB0(0,s1,s2) - DB0(0,s1,m1s)) +
         DeltaB0(s2,m3s,m4s)*ps*DDM1B0(0,s2,s1);
  else
    z = DDeltaB0(s2,m3s,m4s)*(B0A(ps,s1,s2) - B0A(ps,s1,m1s) 
    			     - B0A(0,s1,s2) + B0A(0,s1,m1s)) +
         DeltaB0(s2,m3s,m4s)*(DM1B0(ps,s2,s1) - DM1B0(0,s2,s1));
  return(z);
}

static Cplx U5b1k(Double x)
{
  Double err1=0;
  s1=x;
  return(DeltaB0(s1,m5s,m6s) * 
         Cqagp2inf(U5b1kk,DU5b1kk,sqr(sqrt(m3s)+sqrt(m4s)),m1s,1,prec,&err1));
}

Cplx U5b1int(Double pse,Double m2se,Double m3se,Double m4se,
             Double m6se,Double m7se,Double prece,Double *abserre)
{
  ps=pse; m1s=m4se; m3s=m6se; m4s=m7se; m5s=m3se; m6s=m2se; prec=prece;
  Double err;
  Cplx z=Cqaginf2(U5b1k,sqr(sqrt(m5s)+sqrt(m6s)),prec*100,&err);
  *abserre = err;
  return(z);
}


static Cplx U5b2kk(Double s2)
{
  Cplx z;
  if(s1+s2 > ps*1e7)
    z = DM1DeltaB0(s2,m5s,m6s)*(ps*DB0z(s1,s2));
  else
    z = DM1DeltaB0(s2,m6s,m5s)*(B0A(ps,s1,s2) - B0A(0,s1,s2));
  return(z);
}

static Cplx U5b2k(Double x)
{
  Double err1=0;
  s1=x;
  return(DeltaB0(s1,m3s,m4s) * 
  	 Cqaginf2(U5b2kk,sqr(sqrt(m5s)+sqrt(m6s)),prec,&err1));
}

Cplx U5b2int(Double pse,Double m2se,Double m3se,Double m4se,
             Double m6se,Double m7se,Double prece,Double *abserre)
{
  ps=pse; m1s=m4se; m3s=m6se; m4s=m7se; m5s=m3se; m6s=m2se; prec=prece;
  Double err;
  Cplx z=Cqagpinf(U5b2k,sqr(sqrt(m3s)+sqrt(m4s)),m1s,1,prec*100,&err);
  *abserre = err;
  return(z);
}


static Cplx U5c1kk(Double s2)
{
  Cplx z;
  z = DM1DeltaB0(s2,m5s,s1)*(B0C(ps,m2s,s2) - B0C(0,m2s,s2));
  return(z);
}

static Cplx U5c1k(Double x)
{
  Double err1=0;
  s1=x;
  return(DeltaB0(s1,m3s,m4s) * 
  	 Cqagpinf2(U5c1kk,sqr(sqrt(m5s)+sqrt(s1)),m1s,1,prec,&err1));
}

Cplx U5c1int(Double pse,Double m1se,Double m2se,Double m3se,Double m6se,
             Double m7se,Double prece,Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m2se; m3s=m3se; m4s=m6se; m5s=m7se; prec=prece;
  Double err;
  Cplx z=Cqaginf(U5c1k,sqr(sqrt(m3s)+sqrt(m4s)),prec*100,&err);
  *abserre = err;
  return(z);
}


==> ccode/Uabc.h <==

#include "Cplx.h"
 
Cplx U4aint(Double ps, Double m1se, Double m3se, Double m6se, Double m8se,
            Double prec, Double *abserr);
Cplx U5aint(Double ps, Double m1se, Double m3se, Double m5se, Double m6se,
            Double m7se, Double prec, Double *abserr);
Cplx U5bint(Double ps, Double m2se, Double m3se, Double m4se, Double m6se,
            Double m7se, Double prec, Double *abserr);
Cplx U5cint(Double ps, Double m1se, Double m2se, Double m3se, Double m6se,
            Double m7se, Double prec, Double *abserr);
Cplx U6aint(Double ps, Double m1se, Double m3se, Double m4se, Double m5se,
            Double m6se, Double m7se, Double prec, Double *abserr);
Cplx U6bint(Double ps, Double m1se, Double m3se, Double m4se, Double m5se,
            Double m6se, Double m8se, Double prec, Double *abserr);
Cplx U6cint(Double ps, Double m1se, Double m2se, Double m3se, Double m4se,
            Double m6se, Double m7se, Double prec, Double *abserr);

Cplx U4a1int(Double ps, Double m1se, Double m3se, Double m6se, Double m8se,
             Double prec, Double *abserr);
Cplx U4a2int(Double ps, Double m1se, Double m3se, Double m6se, Double m8se,
             Double prec, Double *abserr);
Cplx U4a3int(Double ps, Double m1se, Double m3se, Double m6se, Double m8se,
             Double prec, Double *abserr);
Cplx U5a1int(Double ps, Double m1se, Double m3se, Double m5se, Double m6se,
             Double m7se, Double prec, Double *abserr);
Cplx U5a2int(Double ps, Double m1se, Double m3se, Double m5se, Double m6se,
             Double m7se, Double prec, Double *abserr);
Cplx U5b1int(Double ps, Double m2se, Double m3se, Double m4se, Double m6se,
             Double m7se, Double prec, Double *abserr);
Cplx U5b2int(Double ps, Double m2se, Double m3se, Double m4se, Double m6se,
             Double m7se, Double prec, Double *abserr);
Cplx U5c1int(Double ps, Double m1se, Double m2se, Double m3se, Double m6se,
             Double m7se, Double prec, Double *abserr);


==> ccode/Umn.cc <==
/* ------------------------------------------------------------- */
/* Umn.cc                                                        */
/* Ayres Freitas (afreitas@pitt.edu)                             */
/* last revision 06.08.19                                        */
/* ------------------------------------------------------------- */
/* 3-loop self-energy master integrals with one sub-loop bubble  */
/* and one sub-loop triangle (subtracted finite parts)           */
/* ------------------------------------------------------------- */
/* Reference:                                                    */
/*   [2] = Bauberger, Freitas, Wiegand, arXiv:1908.xxxxx         */
/* ------------------------------------------------------------- */

#include "Umn.h"
#include "li.h"
#include "qagutil.h"
#include "B0.h"
#include "T345.h"
#include "tinline.h"

#define Errstream cerr

/******************************************************************/
/* Throughout this file the numbers are defined as Double or Cplx */
/* to enable a generalization to arbitrary precision              */
/******************************************************************/

/******************************************************************/
/* convention: vars is frequently used for (var)^2                */
/* for example: m1s denotes m_1^2.                                */
/******************************************************************/


/****** Self-energy integrals with single-power propagators: ******/

static Double ps,m1s,m2s,m3s,m4s,m5s,m6s,m7s;
static Double ASYMP_LIMIT_T5a;
static Cplx T5ex;
static Double prec,abserr;
static Cplx U6mk(Double x);
static Cplx U6nk(Double x);
static Cplx U7mk(Double x);


static Cplx U6mk(Double s1)
{
  Double err1=0;
  Cplx z;
  if(s1 > ASYMP_LIMIT_T5a)
  {
/* Use extrapolation of integrand for large s1, based on form of large-mass expansion
   (A + B*log(s1) + C*log^2(s1))/s1^2 + O(s1^-3)
   C = -ps/4
   B = -(m1s/2-m2s/2+m3s+m4s)*(B0fin(ps,m1s,m2s)-B0fin(0,m1s,m2s))
       -ps/2*(B0fin(ps,m1s,m2s)-1)
   A is determined approximatedly from value of integrand for s1=ASYMP_LIMIT_T5a
*/
    z = T5ex*sqr(ASYMP_LIMIT_T5a/s1) + log(ASYMP_LIMIT_T5a/s1)*
    	((.5*m1s-.5*m2s+m3s+m4s)*(B0A(ps,m1s,m2s)-B0A(0,m1s,m2s)) +
	 ps/2*(B0A(ps,m1s,m2s)+1) + ps/4*(log(s1) + log(ASYMP_LIMIT_T5a)))/
	sqr(s1);
    z *= -DeltaB0(s1,m6s,m7s);
  }
  else
    z = -DeltaB0(s1,m6s,m7s)*(T5aint(ps,m1s,m2s,m3s,m4s,s1,prec,&err1)
    			      - T5aint(0,m1s,m2s,m3s,m4s,s1,prec,&err1) + 1/s1*
		(T4aint(ps,m1s,m2s,m3s,m4s,prec,&err1) +
		 (B0A(ps,m1s,m2s)-B0A(0,m1s,m2s))*
		 (B0A(m1s,m3s,m4s)-B0A(0,0,s1))));
  return(z);
}

Cplx U6mint(Double pse, Double m1se, Double m2se, Double m3se, Double m4se,
            Double m6se, Double m8se, Double prece, Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m2se; m3s=m3se; m4s=m4se; m6s=m6se; m7s=m8se;
  prec=prece*10;
  Double err;
  ASYMP_LIMIT_T5a = (abs(ps)+m1s+m2s+m3s+m4s)*1e8;
  T5ex = -U6mk(ASYMP_LIMIT_T5a)/DeltaB0(ASYMP_LIMIT_T5a,m6s,m7s);
  Cplx z=Cqaginf2(U6mk,sqr(sqrt(m6s)+sqrt(m7s)),prece*100,&err);
  *abserre = err;
  return(z);
}


static Cplx U6nk(Double s1)
{
  Double err1=0;
  Cplx z;
  if(s1 > ASYMP_LIMIT_T5a)
  {
/* Use extrapolation of integrand for large s1, based on form of large-mass expansion
   (A + B*log(s1) + C*log^2(s1))/s1^2 + O(s1^-3)
   C = ps/2
   B = -(m1s/2+m2s/2+m4s+m5s)*(B0fin(ps,m1s,m2s)-B0fin(0,m1s,m2s))
       -(m1s+m2s+m4s/2+m5s/2)*(B0fin(ps,m4s,m5s)-B0fin(0,m4s,m5s))
       +ps/2*(B0fin(ps,m1s,m2s)+B0fin(ps,m4s,m5s)-3)
   A is determined approximatedly from value of integrand for s1=ASYMP_LIMIT_T5a
*/
    z = T5ex*sqr(ASYMP_LIMIT_T5a/s1) + log(ASYMP_LIMIT_T5a/s1)*
    	((.5*m1s+.5*m2s+m4s+m5s)*(B0A(ps,m1s,m2s)-B0A(0,m1s,m2s)) +
	 (.5*m4s+.5*m5s+m1s+m2s)*(B0A(ps,m4s,m5s)-B0A(0,m4s,m5s)) 
	 - ps/2*(B0A(ps,m1s,m2s)+B0A(ps,m4s,m5s)+1) 
	 - ps/2*(log(s1) + log(ASYMP_LIMIT_T5a)))/sqr(s1);
    z *= -DeltaB0(s1,m6s,m7s);
  }
  else
    z = -DeltaB0(s1,m6s,m7s)*(T5aint(ps,m1s,m2s,s1,m4s,m5s,prec,&err1)
    			      - T5aint(0,m1s,m2s,s1,m4s,m5s,prec,&err1) + 1/s1*
	     (B0A(ps,m1s,m2s)*B0A(ps,m4s,m5s) - B0A(0,m1s,m2s)*B0A(0,m4s,m5s) -
	      B0A(0,0,s1)*(B0A(ps,m1s,m2s) + B0A(ps,m4s,m5s)
	      		   - B0A(0,m1s,m2s) - B0A(0,m4s,m5s))));
  return(z);
}

Cplx U6nint(Double pse, Double m1se, Double m2se, Double m3se, Double m6se,
            Double m7se, Double m8se, Double prece, Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m2se; m4s=m7se; m5s=m8se; m6s=m3se; m7s=m6se;
  prec=prece*10;
  Double err;
  ASYMP_LIMIT_T5a = (abs(ps)+m1s+m2s+m4s+m5s)*1e8;
  T5ex = -U6nk(ASYMP_LIMIT_T5a)/DeltaB0(ASYMP_LIMIT_T5a,m6s,m7s);
  Cplx z=Cqaginf2(U6nk,sqr(sqrt(m6s)+sqrt(m7s)),prece*100,&err);
  *abserre = err;
  return(z);
}


static Cplx U7mk(Double s1)
{
  Double err1=0;
  Cplx z;
  if(s1 > ASYMP_LIMIT_T5a)
  {
/* Use extrapolation of T5 for large s1, based on form of large-mass expansion
   T5 = (A + B*log(s1) + C*log^2(s1))/s1 + O(s1^-2)
   C = -1/2
   B = -B0fin(ps,m1s,m2s)
   A is determined approximatedly from value of T5 for s1=ASYMP_LIMIT_T5a
*/
    z = T5ex*(ASYMP_LIMIT_T5a/s1) + log(ASYMP_LIMIT_T5a/s1)*
    	(B0A(ps,m1s,m2s)+2 + .5*log(s1) + .5*log(ASYMP_LIMIT_T5a))/s1;
    z *= -DeltaB0(s1,m6s,m7s);
  }
  else
    z = -DeltaB0(s1,m6s,m7s)*T5aint(ps,m1s,m2s,m3s,m4s,s1,prec,&err1);
  return(z);
}

Cplx U7mint(Double pse, Double m1se, Double m2se, Double m3se, Double m4se,
            Double m5se, Double m6se, Double m8se, Double prece, Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m2se; m3s=m3se; m4s=m4se; m5s=m5se; m6s=m6se; m7s=m8se;
  prec=prece*10;
  Double err;
  ASYMP_LIMIT_T5a = (abs(ps)+m1s+m2s+m3s+m4s)*1e8;
  T5ex = T5aint(ps,m1s,m2s,m3s,m4s,ASYMP_LIMIT_T5a,prec,&err);
  Cplx z=Cqagpinf2(U7mk,sqr(sqrt(m6s)+sqrt(m7s)),m5s,1,prece*100,&err);
  *abserre = err;
  return(z);
}


/****** Self-energy integrals with double-power propagators: ******/

static Cplx U6m1k(Double x);
static Cplx U6m2k(Double x);
static Cplx U6m3k(Double x);
static Cplx U6n1k(Double x);
static Cplx U6n2k(Double x);


static Cplx U6m2k(Double s1)
{
  Double err1=0;
  Cplx z;
  if(s1 > ASYMP_LIMIT_T5a)
  {
/* Use extrapolation of T5 for large s1, based on form of large-mass expansion
   T5 = (A + B*log(s1) + C*log^2(s1))/s1 + O(s1^-2)
   C = -1/2
   B = -B0fin(ps,m1s,m2s)
   A is determined approximatedly from value of T5 for s1=ASYMP_LIMIT_T5a
*/
    z = T5ex*(ASYMP_LIMIT_T5a/s1) + log(ASYMP_LIMIT_T5a/s1)*
    	(B0A(ps,m1s,m2s)+2 + .5*log(s1) + .5*log(ASYMP_LIMIT_T5a))/s1;
    z *= -DM1DeltaB0(s1,m6s,m7s);
  }
  else
    z = -DM1DeltaB0(s1,m6s,m7s)*(T5aint(ps,m1s,m2s,m3s,m4s,s1,prec,&err1));
  return(z);
}

Cplx U6m2int(Double pse, Double m1se, Double m2se, Double m3se, Double m4se,
             Double m6se, Double m8se, Double prece, Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m2se; m3s=m3se; m4s=m4se; m6s=m6se; m7s=m8se;
  prec=prece*10;
  Double err;
  ASYMP_LIMIT_T5a = (abs(ps)+m1s+m2s+m3s+m4s)*1e8;
  T5ex = T5aint(ps,m1s,m2s,m3s,m4s,ASYMP_LIMIT_T5a,prec,&err);
  Cplx z=Cqaginfasqrtsing2(U6m2k,sqr(sqrt(m6s)+sqrt(m7s)),prece*100,&err);
  *abserre = err;
  return(z);
}


static Cplx U6n1k(Double s1)
{
  Double err1=0;
  Cplx z;
  if(s1 > ASYMP_LIMIT_T5a)
  {
/* Use extrapolation of T5 for large s1, based on form of large-mass expansion
   T5 = (A + B*log(s1) + C*log^2(s1))/s1 + O(s1^-2)
   C = -1
   B = 2-B0fin(ps,m1s,m2s)-B0fin(ps,m4s,m5s)
   A is determined approximatedly from value of T5 for s1=ASYMP_LIMIT_T5a
*/
    z = T5ex*(ASYMP_LIMIT_T5a/s1) + log(ASYMP_LIMIT_T5a/s1)*
    	(B0A(ps,m1s,m2s)+B0A(ps,m4s,m5s)+2 + log(s1) + log(ASYMP_LIMIT_T5a))/s1;
    z *= -DM1DeltaB0(s1,m6s,m7s);
  }
  else
    z = -DM1DeltaB0(s1,m6s,m7s)*(T5aint(ps,m1s,m2s,s1,m4s,m5s,prec,&err1));
  return(z);
}

Cplx U6n1int(Double pse, Double m1se, Double m2se, Double m3se, Double m6se,
             Double m7se, Double m8se, Double prece, Double *abserre)
{
  ps=pse; m1s=m1se; m2s=m2se; m4s=m7se; m5s=m8se; m6s=m3se; m7s=m6se;
  prec=prece*10;
  Double err;
  ASYMP_LIMIT_T5a = (abs(ps)+m1s+m2s+m4s+m5s)*1e8;
  T5ex = T5aint(ps,m1s,m2s,ASYMP_LIMIT_T5a,m4s,m5s,prec,&err);
  Cplx z=Cqaginfasqrtsing2(U6n1k,sqr(sqrt(m6s)+sqrt(m7s)),prece*100,&err);
  *abserre = err;
  return(z);
}


==> ccode/Umn.h <==

#include "Cplx.h"
 
Cplx U6mint(Double ps, Double m1se, Double m2se, Double m3se, Double m4se,
            Double m6se, Double m8se, Double prec, Double *abserr);
Cplx U7mint(Double ps, Double m1se, Double m2se, Double m3se, Double m4se,
            Double m5se, Double m6se, Double m8se, Double prec, Double *abserr);
Cplx U6nint(Double ps, Double m1se, Double m2se, Double m3se, Double m6se,
            Double m7se, Double m8se, Double prec, Double *abserr);

Cplx U6m2int(Double ps, Double m1se, Double m2se, Double m3se, Double m4se,
             Double m6se, Double m8se, Double prec, Double *abserr);
Cplx U6n1int(Double ps, Double m1se, Double m2se, Double m3se, Double m6se,
             Double m7se, Double m8se, Double prec, Double *abserr);


==> ccode/doubledouble/doubledouble.cc <==
// doubledouble.cc
// KMB 98 Jan 19

/*
Copyright (C) 1997 Keith Martin Briggs

Except where otherwise indicated,
this program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
*/

#include "doubledouble.h"
#include <math.h>
#include <stdlib.h>

// member constants
const double doubledouble::Split = 134217729.0L; // 2^27+1, for IEEE double
const doubledouble doubledouble::Log2 ="0.6931471805599453094172321214581765680755";
const doubledouble doubledouble::Log10="2.302585092994045684017991454684364207601";
const doubledouble doubledouble::Pi   ="3.1415926535897932384626433832795028841972";
const doubledouble doubledouble::TwoPi="6.2831853071795864769252867665590057683943";
const doubledouble doubledouble::Pion2="1.5707963267948966192313216916397514420985";
const doubledouble doubledouble::Pion4="0.7853981633974483096156608458198757210493";
const doubledouble doubledouble::_Pi  ="0.3183098861837906715377675267450287240689";

void base_and_prec(void) { // Linnainmaa ACM TOMS 7, 272 Thm 3
  int p;
  x86_FIX
  cerr<<"Base and precision determination by Linnainmaa's method:"<<endl;
  {
    double U,R,u,r,beta;
    U=4.0/3.0;
    U-=1; U*=3; U-=1; U=fabs(U);
    R=U/2+1; R-=1;
    if (R!=0.0) U=R;
    u=2; u/=3; u-=0.5; u*=3; u-=0.5; 
    u=fabs(u); r=u/2+0.5; r-=0.5;
    if (r!=0.0) u=r;
    beta=U/u; p=int(-log(u)/log(beta)+0.5);
    cout<<"Type double: base is "<<beta<<",  precision is "<<p<<endl;
  } {
    doubledouble U,R,u,r,beta;
    U=4; U/=3;
    U-=1; U*=3; U-=1; U=fabs(U);
    R=U/2+1; R-=1;
    if (R.h()!=0.0) U=R;
    u=2; u/=3; u-=0.5; u*=3; u-=0.5; 
    u=fabs(u); r=u/2+0.5; r-=0.5;
    if (r.h()!=0.0) u=r;
    beta=U/u; p=int(-log(u)/log(beta)+0.5);
    cout<<"Type doubledouble:   base is "<<beta<<",  precision is "<<p<<endl;
  }
  END_x86_FIX
  return;
}

// number of decimal digits to which x and y agree
int digits(const doubledouble& x, const doubledouble& y){ 
 doubledouble diff=fabs(x-y);
 if (diff.h()==0.0) return 32;
 int d=-intq(floor((0.4*log((diff/fabs(x))))).h());
 return d<32?d:32;
}

doubledouble Qcopysign(const doubledouble& x, const double y){
  if (y>=0.0) return fabs(x); else return -fabs(x); }

doubledouble atodd(const char *s) {
  doubledouble result = 0; int n, sign, ex = 0;
  /* eat whitespace */ while (*s == ' ' || *s == '\t' || *s == '\n') s++;
  switch (*s) { // get sign of mantissa
    case '-': { sign = -1;  s++; break; }
    case '+': s++;  // no break 
    default: sign = 1;
  }
  /* get digits before decimal point */
  while (n=(*s++)-'0', n>=0 && n<10) result = 10.0*result+n;
  s--;
  if (*s == '.')   /* get digits after decimal point */ {
    s++;
    while (n=(*s++)-'0', n>=0 && n<10) { result = 10.0*result+n; --ex; }
    s--;
  }
  if (*s == 'e' || *s == 'E') /* get exponent */ ex+=atoi(++s);
  /* exponent adjustment */
  // cerr<<"atodd: result="<<endl; result.dump(""); cerr<<"atodd: ex="<<ex<<endl; 
  while (ex-- > 0) result *= 10;
  while (++ex < 0) result /= 10;
  return (sign>=0) ? result : -result;
}

void doubledouble::dump(char* s="") const {  // debugging use only
  cerr<<s<<setprecision(16)<<"doubledouble("<<hi<<","<<lo<<")";
}

// Constructor from string
doubledouble::doubledouble(const char* s){ *this=atodd(s); }

// doubledouble = string
doubledouble& doubledouble::operator=(const char* s){ return *this=atodd(s); }

istream& operator >> (istream& s, doubledouble& x){
  doubledouble result=0.0; int n, sign=1, ex=0; char ch;
  s>>ws; // eat whitespace
  s>>ch;
  if (ch=='-') { sign = -1;  s>>ch; } else if (ch=='+') { s>>ch; }
  // get digits before decimal point
  n=ch-'0';
  while (n>=0 && n<10) { 
    result = 10*result+n; 
    s.get(ch);  // cannot use s>>ch; as that will eat whitespace
    if (ch == ' ' || ch == '\t' || ch == '\n') goto fixup;
    n=ch-'0'; 
  }
  if (ch=='.') {  // get digits after decimal point
     s>>ch; n=ch-'0';
     while (n>=0 && n<10) { 
       result = 10*result+n; 
       s.get(ch);
       n=ch-'0'; --ex; 
       if (ch == ' ' || ch == '\t' || ch == '\n') goto fixup;
     }
  }
  n=0;
  if (ch == 'e' || ch == 'E') { s>>n; ex+=n; } // get exponent
    else s.putback(ch);
  fixup:
  if (sign<0) result = -result;
  // exponent adjustment
  while (ex-- > 0) result *= 10;
  while (++ex < 0) result /= 10;
  x = result;
  return s;
}

// output
ostream& operator << (ostream& s, const doubledouble& x){
  if (x.h()==0.0)   { s << "0.0 "; return s; }
  if (x.h()!=x.h()) { s << "NaN "; return s; }
  int Digits=s.precision();
  doubledouble ten=10.0,y=fabs(x); double q=log10(y.h());
  int m,n=int(floor(q)); 
  if (n<0) n++;
  doubledouble l = powint(ten,n);
  y = y/l;
  if (sign(x)<0) s<<"-"; //else s<<" ";
  int d = Digits>34 ? 34 : Digits;
  d = d<3 ? 3 : d;
  for (int i=1; i<=d; i++) {
    if (2==i) s<<".";
    m = int(floor(y));
    if (m<0 || m>9) { cerr<<"Internal error in doubledouble.cc: digit="<<m<<
                            " in ostream& operator <<\n"; 
		      cerr<<"Argument to << was "; x.dump(""); cerr<<endl; 
		      assert(0); }
    s<<m;
    y = (y-doubledouble(m))*ten;
    if (y.h()<=0.0) break; // x must be an integer
    //if (y.h()==0.0) break; // ???????????
  }
  if (n!=0) s<<"e"<<n; else s<<"";
  s << "";
  return s;
}

// rint (round to nearest int)
doubledouble rint(const doubledouble& x){ return floor(x+doubledouble(0.5)); }

// Another floor. V. Shoup 97 Sep 23...
doubledouble floor_s(const doubledouble& x) { 
  double fhi=floor(x.h());
  if (fhi!=x.h())
     return doubledouble(fhi);
  else 
     return doubledouble(fhi,floor(x.l()));
}

// Floor.  See Graham, Knuth and Patashnik `Concrete Mathematics' page 70.
// Greatest integer <= x
// maybe floor_s is better?
doubledouble floor(const doubledouble& x) { 
  double fh=floor(x.h()), fl=floor(x.l()); 
  double t1=x.h()-fh;
  double t2=x.l()-fl;
  double t3=t1+t2;
  t3 = x.h()-fh+x.l()-fl;
  int t=int(floor(t3));
  switch (t) {
    case 0: return doubledouble(fh)+doubledouble(fl);
    case 1: return doubledouble(fh)+doubledouble(fl+1);
    // case 2 can only arise when fp({hi})<=1, fp({lo})<=1, but fp({hi}+{lo})=2
    case 2: return doubledouble(fh)+doubledouble(fl+1);
  }
  // never get here
}

doubledouble ceil(const doubledouble& x) { 
  return -floor(-x);
}

doubledouble trunc(const doubledouble& x) { 
  if (x.h()>=0.0) return floor(x); else return -floor(-x);
}

doubledouble fmod(const doubledouble& x, const int n) { return x-n*floor(x/n); }

/* Same as the ANSI modf for doubles.
** BEWARE: contains ugly, magical code
*/
doubledouble modf(const doubledouble &D, doubledouble *id) {
    int sign=1;
    doubledouble qFrac, d = D;
    double lowFrac, highFrac, lowInt, highInt;
    if (d < doubledouble(0)) { sign = -1; d = -d; }
    if (d < doubledouble(1)) { /* it's all fraction, no integer */
	*id = 0; return sign*d; }
    if (d + 1 == d) { /* It's all integer, no fraction */
	*id = sign*d; return 0.0; }
    highFrac = modf(d.h(), &highInt);
    lowFrac = modf(d.l(), &lowInt);
    /* special case: if d.l is opposite in sign to d.h, then adding them
    ** together changes the integer part.
    */
    if (highInt == d.h() && d.l() < 0) {
#if 1
	if (lowFrac != 0) {
	    *id = doubledouble(highInt) + doubledouble(lowInt) - 1;
	    qFrac = 1 + doubledouble(lowFrac);
	} else {
	    qFrac = lowFrac;
	    *id = doubledouble(highInt) + doubledouble(lowInt);
	}
#else
    /* loop method, slow but should work */
    *id = 0;
    top = QUAD_BITS;
    while (1) {
	/* Invariant: *id <= d */
	if (!(*id <= d)) printf("Oops, !(*id <= d): %f %f\n\n", *id, d);
	if (d < *id + 1) break;
	for(i = top-1; i >= 0 && (*id + ldexp(1.,i) > d); i--) ;
	*id += ldexp(1.,i);
	top = i;
    }
    *id *= sign;
    qFrac = d - sign*(*id);
    printf("loop Int = %.16g %.16g, frac = %.16g %.16g\n",
	id->h, id->l, qFrac.h, qFrac.l);
#endif
    }
    else {
	*id = doubledouble(highInt) + doubledouble(lowInt);
	qFrac = doubledouble(highFrac) + doubledouble(lowFrac);
    }
    if (sign == -1) { *id = -*id; return -qFrac; } 
    else return qFrac;
}

// Signum
int sign(const doubledouble& x){
  if (x.h()>0.0) return 1; else if (x.h()<0.0) return -1; else return 0;
}

// Comparison
bool operator> (const doubledouble& x, const doubledouble& y) { 
   return (x.h()> y.h()) || (x.h()==y.h() && x.l()> y.l()); }
bool operator>=(const doubledouble& x, const doubledouble& y) { 
   return (x.h()>y.h()) || (x.h()==y.h() && x.l()>=y.l()); }
bool operator< (const doubledouble& x, const doubledouble& y) { 
   return (x.h()< y.h()) || (x.h()==y.h() && x.l()< y.l()); }
bool operator<=(const doubledouble& x, const doubledouble& y) { 
   return (x.h()<y.h()) || (x.h()==y.h() && x.l()<=y.l()); }
bool operator==(const doubledouble& x, const doubledouble& y) {
   return x.h()==y.h() && x.l()==y.l(); }
bool operator!=(const doubledouble& x, const doubledouble& y) {
   return x.h()!=y.h() || x.l()!=y.l(); }

#ifndef DD_INLINE
  #define inline	/* nothing */
  #include "inline.h"
  #undef inline
#endif // ifndef DD_INLINE

// Square  (faster than x*x)
doubledouble sqr(const doubledouble& x) {
  x86_FIX
  double hx,tx,C,c;
  C=doubledouble::Split*x.h(); hx=C-x.h(); hx=C-hx; tx=x.h()-hx;
  C=x.h()*x.h();
  c=((((hx*hx-C)+2.0*hx*tx))+tx*tx)+2.0*x.h()*x.l();
  hx=C+c;
  doubledouble r=doubledouble(hx,c+(C-hx));
  END_x86_FIX
  return r;
}

// cube
doubledouble cub(const doubledouble& x) { doubledouble z=x*sqr(x); return z; }

doubledouble ldexp(const doubledouble x, const int exp) { // x*2^exp
  return doubledouble(ldexp(x.hi,exp),ldexp(x.lo,exp));
}

#include <sys/types.h>
#include <string.h>
#include <stdarg.h>

#define MAX_STRING 512	/* reasonable size for string to hold a doubledouble */
/*
 * Define FLOATING_POINT to get floating point.
 */
#define FLOATING_POINT

/* end of configuration stuff */

#ifdef FLOATING_POINT
#define BUF     (MAXEXP+MAXFRACT+1) /* + decimal point */
#define DEFPREC     6
#else /* no FLOATING_POINT */
#define BUF     40
#endif /* FLOATING_POINT */

/* 11-bit exponent (VAX G floating point) is 308 decimal digits */
#define MAXEXP      308
/* 128 bit fraction takes up 39 decimal digits; max reasonable precision */
#define MAXFRACT    39

/*
 * Copyright (c) 1990 Regents of the University of California.
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms are permitted
 * provided that the above copyright notice and this paragraph are
 * duplicated in all such forms and that any documentation,
 * advertising materials, and other materials related to such
 * distribution and use acknowledge that the software was developed
 * by the University of California, Berkeley.  The name of the
 * University may not be used to endorse or promote products derived
 * from this software without specific prior written permission.
 * THIS SOFTWARE IS PROVIDED ``AS IS'' AND WITHOUT ANY EXPRESS OR
 * IMPLIED WARRANTIES, INCLUDING, WITHOUT LIMITATION, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.
*/

/*
 * Actual printf innards.
 *
 * This code is large and complicated...
 */

/*
 * Macros for converting digits to letters and vice versa
 */
#define to_digit(c) ((c) - '0')
#define is_digit(c) ((unsigned)to_digit(c) <= 9)
#define to_char(n)  ((n) + '0')
inline int dd_to_char(doubledouble n)    { return '0' + (int)n;}

/*
 * Flags used during conversion.
 */
#define LONGINT     0x01        /* long integer */
#define LONGDBL     0x02        /* long doubledouble; unimplemented */
#define SHORTINT    0x04        /* short integer */
#define ALT     0x08        /* alternate form */
#define LADJUST     0x10        /* left adjustment */
#define ZEROPAD     0x20        /* zero (as opposed to blank) pad */
#define HEXPREFIX   0x40        /* add 0x or 0X prefix */

static char *exponent(register char *p, register int exp, int fmtch)
{
    register char *t;
    char expbuf[MAXEXP];

    *p++ = fmtch;
    if (exp < 0) {
	exp = -exp;
	*p++ = '-';
    }
    else
	*p++ = '+';
    t = expbuf + MAXEXP;
    if (exp > 9) {
	do {
	    *--t = to_char(exp % 10);
	} while ((exp /= 10) > 9);
	*--t = to_char(exp);
	for (; t < expbuf + MAXEXP; *p++ = *t++);
    }
    else {
	*p++ = '0';
	*p++ = to_char(exp);
    }
    return (p);
}

static char * round(doubledouble fract, int *exp,
	    register char *start, register char *end,
	    char ch, int *signp) {
    doubledouble tmp;
    if (fract != doubledouble(0))
    (void)modf(fract * 10, &tmp);
    else
	tmp = to_digit(ch);
    if (tmp > doubledouble(4))
	for (;; --end) {
	    if (*end == '.')
		--end;
	    if (++*end <= '9')
		break;
	    *end = '0';
	    if (end == start) {
		if (exp) {  /* e/E; increment exponent */
		    *end = '1';
		    ++*exp;
		}
		else {      /* f; add extra digit */
		*--end = '1';
		--start;
		}
		break;
	    }
	}
    /* ``"%.3f", (doubledouble)-0.0004'' gives you a negative 0. */
    else if (*signp == '-')
	for (;; --end) {
	    if (*end == '.')
		--end;
	    if (*end != '0')
		break;
	    if (end == start)
		*signp = 0;
	}
    return (start);
}

int __cvt_doubledouble(doubledouble number, register int prec, int flags, int *signp,
	 int fmtch, char *startp, char *endp) {
    register char *p, *t;
    doubledouble fract;
    int dotrim = 0, expcnt, gformat = 0;
    doubledouble integer, tmp;
    expcnt = 0;
    if (number < doubledouble(0)) {
	number = -number;
	*signp = '-';
    } else
	*signp = 0;

    fract = modf(number, &integer);

    /* get an extra slot for rounding. */
    t = ++startp;
    /*
     * get integer portion of number; put into the end of the buffer; the
     * .01 is added for modf(356.0 / 10, &integer) returning .59999999...
     */
    for (p = endp - 1; integer != doubledouble(0); ++expcnt) {
	tmp = modf(integer / 10, &integer);
	*p-- = to_char((int)((tmp + .01) * 10));
    }
    switch (fmtch) {
    case 'f':
    case 'F':
	/* reverse integer into beginning of buffer */
	if (expcnt)
	    for (; ++p < endp; *t++ = *p);
	else
	    *t++ = '0';
	/*
	 * if precision required or alternate flag set, add in a
	 * decimal point.
	 */
	if (prec || flags&ALT)
	    *t++ = '.';
	/* if requires more precision and some fraction left */
	if (fract != doubledouble(0)) {
	    if (prec)
		do {
		    fract = modf(fract * 10, &tmp);
		    *t++ = dd_to_char(tmp);
		} while (--prec && fract != doubledouble(0));
	    if (fract != doubledouble(0))
		startp = round(fract, (int *)NULL, startp,
		    t - 1, (char)0, signp);
	}
	for (; prec--; *t++ = '0');
	break;
    case 'e':
    case 'E':
eformat:    if (expcnt) {
	    *t++ = *++p;
	    if (prec || flags&ALT)
		*t++ = '.';
	    /* if requires more precision and some integer left */
	    for (; prec && ++p < endp; --prec)
		*t++ = *p;
	    /*
	     * if done precision and more of the integer component,
	     * round using it; adjust fract so we don't re-round
	     * later.
	     */
	    if (!prec && ++p < endp) {
		fract = 0;
		startp = round((doubledouble)0, &expcnt, startp,
		    t - 1, *p, signp);
	    }
	    /* adjust expcnt for digit in front of decimal */
	    --expcnt;
	}
	/* until first fractional digit, decrement exponent */
	else if (fract != doubledouble(0)) {
	    /* adjust expcnt for digit in front of decimal */
	    for (expcnt = -1;; --expcnt) {
		fract = modf(fract * 10, &tmp);
		if (tmp != doubledouble(0))
		    break;
	    }
	    *t++ = dd_to_char(tmp);
	    if (prec || flags&ALT)
		*t++ = '.';
	}
	else {
	    *t++ = '0';
	    if (prec || flags&ALT)
		*t++ = '.';
	}
	/* if requires more precision and some fraction left */
	if (fract != doubledouble(0)) {
	    if (prec)
		do {
		    fract = modf(fract * 10, &tmp);
		    *t++ = dd_to_char(tmp);
		} while (--prec && fract != doubledouble(0));
	    if (fract != doubledouble(0))
		startp = round(fract, &expcnt, startp,
		    t - 1, (char)0, signp);
	}
	/* if requires more precision */
	for (; prec--; *t++ = '0');

	/* unless alternate flag, trim any g/G format trailing 0's */
	if (gformat && !(flags&ALT)) {
	    while (t > startp && *--t == '0');
	    if (*t == '.')
		--t;
	    ++t;
	}
	t = exponent(t, expcnt, fmtch);
	break;
    case 'g':
    case 'G':
	/* a precision of 0 is treated as a precision of 1. */
	if (!prec)
	    ++prec;
	/*
	 * ``The style used depends on the value converted; style e
	 * will be used only if the exponent resulting from the
	 * conversion is less than -4 or greater than the precision.''
	 *  -- ANSI X3J11
	 */
	if (expcnt > prec || (!expcnt && fract != doubledouble(0) && fract < doubledouble(0.0001))) {
	    /*
	     * g/G format counts "significant digits, not digits of
	     * precision; for the e/E format, this just causes an
	     * off-by-one problem, i.e. g/G considers the digit
	     * before the decimal point significant and e/E doesn't
	     * count it as precision.
	     */
	    --prec;
	    fmtch -= 2;     /* G->E, g->e */
	    gformat = 1;
	    goto eformat;
	}
	/*
	 * reverse integer into beginning of buffer,
	 * note, decrement precision
	 */
	if (expcnt)
	    for (; ++p < endp; *t++ = *p, --prec);
	else
	    *t++ = '0';
	/*
	 * if precision required or alternate flag set, add in a
	 * decimal point.  If no digits yet, add in leading 0.
	 */
	if (prec || flags&ALT) {
	    dotrim = 1;
	    *t++ = '.';
	}
	else
	    dotrim = 0;
	/* if requires more precision and some fraction left */
	if (fract != doubledouble(0)) {
	    if (prec) {
		/* If no integer part, don't count initial
		 * zeros as significant digits. */
		do {
		    fract = modf(fract * 10, &tmp);
		    *t++ = dd_to_char(tmp);
		} while(tmp == doubledouble(0) && !expcnt);
		while (--prec && fract != doubledouble(0)) {
		    fract = modf(fract * 10, &tmp);
		    *t++ = dd_to_char(tmp);
		}
	    }
	    if (fract != doubledouble(0))
		startp = round(fract, (int *)NULL, startp,
		    t - 1, (char)0, signp);
	}
	/* alternate format, adds 0's for precision, else trim 0's */
	if (flags&ALT)
	    for (; prec--; *t++ = '0');
	else if (dotrim) {
	    while (t > startp && *--t == '0');
	    if (*t != '.')
		++t;
	}
    }
    return (t - startp);
}


/*
** From here down is not UCB code, it's Wayne Hayes code.
**
** Convert doubledouble to ASCII.  'word' should be no less than prec+8 long.
*/
char *qtoa(char *Word, int prec, int fmtch, doubledouble q) {
    int flags = 0, sign_char;
    static char buf[MAX_STRING], *word;
    word = buf;
    *word = '\0';
    prec = __cvt_doubledouble(q, prec, flags, &sign_char, fmtch, buf, buf+sizeof(buf));
    if (sign_char)
	word[0] = sign_char, prec++;
    if (word[0] == '\0')
	word++;
    word[prec] = '\0';
    if (Word)
	return strcpy(Word, word);
    else
	return word;
}


==> ccode/doubledouble/doubledouble.h <==
// doubledouble.h
// Keith Briggs.   Last revised 98 Feb 09

/*
Copyright (C) 1997 Keith Martin Briggs

Except where otherwise indicated,
this program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
*/

// Change log:  (See doubledouble.cc also)
//  97 Dec 22 KMB added x86_FIX
//            Eliminates -ffloat-store requirement
//  97 Aug 04 KMB added ldexp
//  97Jul25 (WH) - fixed Qrand48 to return drand48 + (2^-47)*drand48
//  97Jul11 (WH) added qtoa declaration.
//	- made all constants (Pi etc) member constants, moved to quad.cc
//	- added doubledoubleRand48().
//	- cleaned up constructors (fewer, with default arguments).
//	- added some code for integer exponent, but commented it out.  It
//	  looks hard.  eg, adding numbers with different exponents.  Almost
//	  always the smaller would be essentially zero, but near boundaries...
//  96Nov20 added normalizing constructor doubledouble(double,double) (needed by floor)

#ifndef __QUAD_H__
#define __QUAD_H__

#define DEBUG_QUAD 0

#ifdef SGI_CC
#define bool int
#undefine _G_HAVE_BOOL
#endif

#ifdef __GNUC__
  #if (__GNUC__<=2 && __GNUC_MINOR__<=6)
    #define bool int
    #define explicit
    #ifndef __isinf
      #define __isinf(x) ((x)!=(x)) // gcc 2.7.2 defines __isinf as a function
    #endif
  #endif
#endif

// #include <nan.h>  // defines NAN, at least in gcc
#include <assert.h>

// DOMAIN_ERROR=action to take on function domain errors
#ifdef NAN
#define DOMAIN_ERROR return(doubledouble(NAN,NAN))
#else
#define DOMAIN_ERROR assert(0)
#endif

#ifdef x86
#define x86_FIX \
  unsigned short __old_cw, __new_cw; \
  asm volatile ("fnstcw %0":"=m" (__old_cw)); \
  __new_cw = (__old_cw & ~0x300) | 0x200; \
  asm volatile ("fldcw %0": :"m" (__new_cw));
#define END_x86_FIX  asm volatile ("fldcw %0": :"m" (__old_cw));
#else
#define x86_FIX
#define END_x86_FIX
#endif

/*
C++ functions for doubledouble (i.e. double+double) precision.

These functions use techniques due to Dekker, Linnainmaa, Kahan, Knuth 
and Priest.  I credit Kahan with the addition algorithm (the simplification
which permits the elimination of the tests and branches is due to Knuth);
Dekker and Linnainmaa with the multiply, divide, and square root routines,
and Priest for the initial transcription into C++.

A doubledouble x is represented as a pair of doubles, x.hi and x.lo,
such that the number represented by x is x.hi + x.lo, where

   |x.lo| <= 0.5*ulp(x.hi),  (*)

and ulp(y) means `unit in the last place of y'.  For the software to
work correctly, IEEE Standard Arithmetic is sufficient.  That includes
just about every modern workstation.  Also sufficient is any platform
that implements arithmetic with correct rounding, i.e., given double
floating point numbers a and b, a op b is computed exactly and then
rounded to the nearest double.  The tie-breaking rule is not
important.

See:

T. J. Dekker
   Point Technique for Extending the Available Precision,
   Numer. Math. 18 (1971), pp. 224-242.
S. Linnainmaa
   Software for doubled-precision floating point computations
   ACM TOMS 7, 172-283 (1081).
D. Priest 
  On properties of floating point arithmetics: numerical stability
  and the cost of accurate computations.   Ph.D. Diss, Berkeley 1992.

and more references in http://www.cs.wisc.edu/~shoup/ntl/quad_float.txt.
*/

#include <iostream>
#include <iomanip>
#include <math.h>
#include <stdlib.h>
#include <float.h>
using namespace std;

class doubledouble {
protected:
  double hi, lo;
public:
  // Public data members, initialized in doubledouble.cc
  static const double Split; // cannot be initialized here; see ARM 9.4
  static const doubledouble Log2, Log10, Pi, TwoPi, Pion2, Pion4, _Pi;

  // Public access to hi and lo
  inline double h() const { return hi; }
  inline double l() const { return lo; }

  // Constructors
  inline doubledouble():hi(0.0),lo(0.0) {}
  inline doubledouble(const int n) { hi=double(n); lo=0.0; }
  inline doubledouble(const double x);
  inline doubledouble(const double x, const double y);
  inline doubledouble(const doubledouble&);
  doubledouble(const char*);

  // Operators
  doubledouble& operator +=(const doubledouble&);
  doubledouble& operator +=(const double&);
  doubledouble& operator +=(const int);
  doubledouble& operator -=(const doubledouble&);
  doubledouble& operator -=(const double&);
  doubledouble& operator -=(const int);
  doubledouble& operator *=(const doubledouble&);
  doubledouble& operator *=(const double&);
  doubledouble& operator *=(const int);
  doubledouble& operator /=(const doubledouble&);
  doubledouble& operator /=(const double&);
  doubledouble& operator /=(const int);
  doubledouble& operator=(const doubledouble&);
  doubledouble& operator=(const double&);
  doubledouble& operator=(const int);  // Get funny errors without this
  doubledouble& operator=(const char*);

  // Type conversion operator.  Not really necessary...
  operator double() const { return hi+lo; }
  operator int() const { return (int)(hi+lo); }

  inline doubledouble normalize(void) { 
    double h=hi+lo; lo=lo+(hi-h); hi=h;
    return *this;
  }
  void dump(char*) const;  // debugging use only

  // Friends
  inline friend doubledouble operator -(const doubledouble& x);  // Unary -
  friend doubledouble operator +(const doubledouble&, const doubledouble& );
  friend doubledouble operator +(const double&, const doubledouble& );
  friend doubledouble operator +(const int, const doubledouble& );
  friend doubledouble operator +(const doubledouble&, const double& );
  friend doubledouble operator +(const doubledouble&, const int );
  friend doubledouble operator -(const doubledouble&, const doubledouble& );
  friend doubledouble operator -(const double&, const doubledouble& );
  friend doubledouble operator -(const int, const doubledouble& );
  friend doubledouble operator -(const doubledouble&, const double& );
  friend doubledouble operator -(const doubledouble&, const int );
  friend doubledouble operator *(const doubledouble&, const doubledouble& );
  friend doubledouble operator *(const double&, const doubledouble& );
  friend doubledouble operator *(const int, const doubledouble& );
  friend doubledouble operator *(const doubledouble&, const double& );
  friend doubledouble operator *(const doubledouble&, const int );
  friend doubledouble operator /(const doubledouble&, const doubledouble& );
  friend doubledouble operator /(const doubledouble&, const double& );
  friend doubledouble operator /(const doubledouble&, const int );
  friend doubledouble operator /(const double&, const doubledouble& );
  friend doubledouble operator /(const int, const doubledouble& );
  friend doubledouble recip(const doubledouble &);
  friend doubledouble operator |(const doubledouble&, const doubledouble& );
  friend double dnorm(const doubledouble&);
  friend int intq(const doubledouble&);
  friend doubledouble ldexp(const doubledouble x, const int exp);
  // member functions
//  bool operator!=(const doubledouble& y) { return hi!=y.h() || lo!=y.l(); };
};  // end class doubledouble

void base_and_prec(void);
doubledouble atodd(const char *);  // string to doubledouble conversion
// doubledouble to string conversion.  W must be long enough.  Returns W.
char *qtoa(char *Word, int prec, int fmtch, doubledouble q);
bool operator> (const doubledouble&, const doubledouble&);
bool operator>=(const doubledouble&, const doubledouble&);
bool operator< (const doubledouble&, const doubledouble&);
bool operator<=(const doubledouble&, const doubledouble&);
bool operator==(const doubledouble&, const doubledouble&);
bool operator!=(const doubledouble&, const doubledouble&);

// inline members

inline doubledouble::doubledouble(const double x, const double y) {
  x86_FIX
  hi=x+y; lo=y+(x-hi); // normalize
  END_x86_FIX
}
inline doubledouble::doubledouble(const double x) {
  x86_FIX
  hi=x; lo=0.0;
  END_x86_FIX
}
inline doubledouble::doubledouble(const doubledouble& x):hi(x.hi),lo(x.lo) {}
inline doubledouble& doubledouble::operator=(const doubledouble& x){ hi=x.hi; lo=x.lo; return *this;}
inline doubledouble& doubledouble::operator=(const double& x){ hi=x; lo=0.0; return *this;}
inline doubledouble& doubledouble::operator=(const int x){ hi=x; lo=0.0; return *this;}

// inline functions
inline doubledouble operator-(const doubledouble& x) { return doubledouble(-x.hi, -x.lo); }
inline doubledouble normalize(const doubledouble& x) { return doubledouble(x.h(), x.l()); }
inline double dnorm(const doubledouble& x) { return fabs(x.h());}
inline int intq(const doubledouble& x) { // explicit type conversion doubledouble -> int
  return int(x.h()); 
} 
inline doubledouble doubledoubleRand48(void) {
  return doubledouble(drand48(), ldexp(drand48(), -47)); 
}

// inline functions (defined in doubledouble.cc)
doubledouble Qcopysign(const doubledouble&, const double);

// non inline functions (defined in doubledouble.cc and math.cc)

istream& operator >> (istream&, doubledouble&);
ostream& operator << (ostream&, const doubledouble&);
int sign(const doubledouble&);
doubledouble hypot(const doubledouble, const doubledouble);
doubledouble recip(const doubledouble&);
doubledouble sqrt(const doubledouble&);
doubledouble sqr(const doubledouble&);
doubledouble cub(const doubledouble&);
doubledouble sqr_double(const double&);
doubledouble rint(const doubledouble&);
doubledouble floor(const doubledouble&);
doubledouble trunc(const doubledouble&);
doubledouble fmod(const doubledouble&, const int);
doubledouble modf(const doubledouble&, doubledouble *ip);
doubledouble fabs(const doubledouble&);
doubledouble exp(const doubledouble&); 
doubledouble log(const doubledouble&);  
doubledouble log10(const doubledouble&);  
doubledouble powint(const doubledouble&, const int);
doubledouble pow(const doubledouble&, const doubledouble&);
doubledouble sin(const doubledouble&);
void sincos(const doubledouble x, doubledouble& sinx, doubledouble& cosx);
doubledouble cos(const doubledouble&);
doubledouble atan(const doubledouble&);
doubledouble atan2(const doubledouble&, const doubledouble&);
doubledouble asin(const doubledouble&);
doubledouble sinh(const doubledouble&);
doubledouble cosh(const doubledouble&);
doubledouble tanh(const doubledouble&);
doubledouble erf(const doubledouble);
doubledouble erfc(const doubledouble);
doubledouble gamma(const doubledouble);
int  digits(const doubledouble&,const doubledouble&);
doubledouble modr(const doubledouble a, const doubledouble b, int& n, doubledouble& rem);

#ifdef DD_INLINE
#include "inline.h"
#endif	// DD_INLINE

#endif	// __QUAD_H__


==> ccode/doubledouble/inline.h <==
// inline.h 
// KMB 97 Dec 29

/*
Copyright (C) 1997 Keith Martin Briggs

Except where otherwise indicated,
this program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
*/

// 97 Aug 04 KMB added ldexp
// 97 Jul 11 Moved this stuff out of quad.h, created inline.h so it can
//	be #included even if we're not inlining, by just "#define inline"
// 97 Jul 12 Added all combos of doubledouble/double/int +-*/.  Only a couple actually
//	written; most just call the others by swapping arguments.  Generates
//	equivalent code with a good inlining compiler (tested with g++ 2.7.2).
//	- e.g., all subtraction is now done by addition of unary minus.
//	- removed if's from doubledouble*int. Zero-branch code is 2.5 faster (tested)
//	- generally cleaned up and re-organized the order of the functions,
//	  now they're grouped nicely by function.
//	- tested Newton's division.  Works but is terribly slow, because
//	  it needs to do several doubledouble + and * operations, and doubledouble /
//	  without it is about the same speed at doubledouble * anyway, so no win.
//	- moved recip here as an inline.
//	- checked and tested doubledouble/double (BUG?), seems fine.

// Absolute value
inline doubledouble fabs(const doubledouble& x) { if (x.h()>=0.0) return x; else return -x; }

// Addition
/*      (C) W. Kahan 1989
*       NOTICE:
*       Copyrighted programs may not be translated, used, nor
*       reproduced without the author's permission.  Normally that
*       permission is granted freely for academic and scientific
*       purposes subject to the following three requirements:
*       1. This NOTICE and the copyright notices must remain attached
*          to the programs and their translations.
*       2. Users of such a program should regard themselves as voluntary
*          participants in the author's researches and so are obliged
*          to report their experience with the program back to the author.
*       3. Neither the author nor the institution that employs him will
*          be held responsible for the consequences of using a program
*          for which neither has received payment.
*       Would-be commercial users of these programs must correspond
*       with the author to arrange terms of payment and warranty.
*/


///////////////////////////////////////////////////////////////
///////////////////  Addition and Subtraction /////////////////
///////////////////////////////////////////////////////////////

// Binary addition
inline doubledouble operator +(const doubledouble& x, const doubledouble& y) {
  x86_FIX
  double H, h, T, t, S, s, e, f;
  S = x.hi+y.hi; T = x.lo+y.lo; e = S-x.hi; f = T-x.lo; s = S-e; t = T-f; 
  s = (y.hi-e)+(x.hi-s); t = (y.lo-f)+(x.lo-t); 
  e = s+T; H = S+e; h = e+(S-H); e = t+h;
  doubledouble z; z.hi = H+e; z.lo = e+double(H-z.hi); 
  END_x86_FIX
  return z;
}

inline doubledouble operator +(const double& x, const doubledouble& y) {
  x86_FIX
  double H, h, S, s, e;
  S = x+y.hi; e = S-x; s = S-e;
  s = (y.hi-e)+(x-s); H = S+(s+y.lo); h = (s+y.lo)+(S-H);
  doubledouble z; z.hi = H+h; z.lo = h+double(H-z.hi); 
  END_x86_FIX
  return z;
}
inline doubledouble operator +(const doubledouble& x,const double& y ) { return y+x; }
inline doubledouble operator +(const int x, const doubledouble& y) { return double(x)+y; }
inline doubledouble operator +(const doubledouble& x, const int y) { return y+x; }

// Subtraction
inline doubledouble operator -(const doubledouble& x, const doubledouble& y)   { return x+(-y); }
inline doubledouble operator -(const double& x, const doubledouble& y) { return x+(-y); }
inline doubledouble operator -(const int x, const doubledouble& y)     { return x+(-y); }
inline doubledouble operator -(const doubledouble& x, const double& y) { return x+(-y); }
inline doubledouble operator -(const doubledouble& x, const int y)     { return x+(-y); }


//////////////////////////  Self-Addition  ///////////////////////
inline doubledouble& doubledouble::operator +=(const doubledouble& y) {
  x86_FIX
  double H, h, T, t, S, s, e, f;
  S = hi+y.hi; T = lo+y.lo; e = S-hi; f = T-lo; s = S-e; t = T-f; 
  s = (y.hi-e)+(hi-s); t = (y.lo-f)+(lo-t); f = s+T; H = S+f; h = f+(S-H);
  hi = H+(t+h); lo = (t+h)+double(H-hi);
  END_x86_FIX
  return *this;
}

inline doubledouble& doubledouble::operator +=(const double& y) {
  x86_FIX
  double H, h, S, s, e, f;
  S = hi+y; e = S-hi; s = S-e;
  s = (y-e)+(hi-s); f = s+lo; H = S+f; h = f+(S-H);
  hi = H+h; lo = h+double(H-hi); 
  END_x86_FIX
  return *this;
}
inline doubledouble& doubledouble::operator +=(const int y) { return *this += double(y); }

// Self-Subtraction
inline doubledouble& doubledouble::operator -=(const doubledouble& y)   { return *this += -y; }
inline doubledouble& doubledouble::operator -=(const double& y) { return *this += -y; }
inline doubledouble& doubledouble::operator -=(const int y)     { return *this += -y; }


/////////////////////////////////////////////////////////////
////////////////////  Multiplication  ///////////////////////
/////////////////////////////////////////////////////////////

// Binary Multiplication
inline doubledouble operator *(const doubledouble& x, const doubledouble& y) {
  x86_FIX
  double hx, tx, hy, ty, C, c;
  C = doubledouble::Split*x.hi; hx = C-x.hi; c = doubledouble::Split*y.hi;
  hx = C-hx; tx = x.hi-hx; hy = c-y.hi; 
  C = x.hi*y.hi; hy = c-hy; ty = y.hi-hy;
  c = ((((hx*hy-C)+hx*ty)+tx*hy)+tx*ty)+(x.hi*y.lo+x.lo*y.hi);
  doubledouble z; z.hi = C+c; hx=C-z.hi; z.lo = c+hx; 
  END_x86_FIX
  return z;
}

// double*doubledouble
inline doubledouble operator *(const double& x, const doubledouble& y) {
  x86_FIX
  double hx, tx, hy, ty, C, c;
  C = doubledouble::Split*x; hx = C-x; c = doubledouble::Split*y.hi; hx = C-hx ; 
  tx = x-hx; hy = c-y.hi; C = x*y.hi; hy = c-hy; ty = y.hi - hy;
  c = ((((hx*hy-C)+hx*ty)+tx*hy)+tx*ty)+x*y.lo;
  doubledouble z; z.hi = C+c; z.lo = c+double(C-z.hi); 
  END_x86_FIX
  return z;
}

inline doubledouble operator *(const int x, const doubledouble& y ) 	{ return double(x)*y; }
inline doubledouble operator *(const doubledouble& x, const double& y ) { return y*x; }
inline doubledouble operator *(const doubledouble& x, const int y )     { return y*x; }

// Self-multiplication
inline doubledouble& doubledouble::operator *=(const doubledouble& y ) {
  x86_FIX
  double hx, tx, hy, ty, C, c;
  C = Split*hi; hx = C-hi; c = Split*y.hi;
  hx = C-hx; tx = hi-hx; hy = c-y.hi; 
  C = hi*y.hi; hy = c-hy; ty = y.hi-hy;
  c = ((((hx*hy-C)+hx*ty)+tx*hy)+tx*ty)+(hi*y.lo+lo*y.hi);
  hx = C+c; hi = hx; lo = c+double(C-hx);
  END_x86_FIX
  return *this;
}

inline doubledouble& doubledouble::operator *=(const double& y ) {
  x86_FIX
  double hx, tx, hy, ty, C, c;
  C = Split*hi; hx = C-hi; c = Split*y;
  hx = C-hx; tx = hi-hx; hy = c-y; 
  C = hi*y; hy = c-hy; ty = y-hy;
  c = ((((hx*hy-C)+hx*ty)+tx*hy)+tx*ty)+(lo*y);
  hx = C+c; hi = hx; lo = c+double(C-hx);
  END_x86_FIX
  return *this;
}
inline doubledouble& doubledouble::operator *=(const int y ) { return *this *= double(y); }


////////////////////////////////////////////////////////////////
//////////////////////////  Division  //////////////////////////
////////////////////////////////////////////////////////////////

// Reciprocal
inline doubledouble recip(const doubledouble& y) {
  x86_FIX
  double  hc, tc, hy, ty, C, c, U, u;
  C = 1.0/y.h(); 
  c = doubledouble::Split*C; 
  hc =c-C;  
  u = doubledouble::Split*y.h();
  hc = c-hc; tc = C-hc; hy = u-y.h(); U = C*y.h(); hy = u-hy; ty = y.h()-hy;
  u = (((hc*hy-U)+hc*ty)+tc*hy)+tc*ty;
  c = ((((1.0-U)-u))-C*y.l())/y.h();
  doubledouble z; z.hi = C+c; z.lo = double(C-z.hi)+c; 
  END_x86_FIX
  return z;
}

inline doubledouble operator /(const doubledouble& x,const doubledouble& y ) {
  x86_FIX
  double hc, tc, hy, ty, C, c, U, u;
  C = x.hi/y.hi; c = doubledouble::Split*C; hc =c-C;  u = doubledouble::Split*y.hi; hc = c-hc;
  tc = C-hc; hy = u-y.hi; U = C * y.hi; hy = u-hy; ty = y.hi-hy;
  u = (((hc*hy-U)+hc*ty)+tc*hy)+tc*ty;
  c = ((((x.hi-U)-u)+x.lo)-C*y.lo)/y.hi;
  doubledouble z; z.hi = C+c; z.lo = double(C-z.hi)+c; 
  END_x86_FIX
  return z;
}

// double/doubledouble:
inline doubledouble operator /(const double& x,const doubledouble& y ) {
  x86_FIX
  double  hc, tc, hy, ty, C, c, U, u;
  C = x/y.hi; c = doubledouble::Split*C; hc =c-C;  u = doubledouble::Split*y.hi; hc = c-hc; 
  tc = C-hc; hy = u-y.hi; U = C*y.hi; hy = u-hy; ty = y.hi-hy;
  u = (((hc*hy-U)+hc*ty)+tc*hy)+tc*ty;
  c = ((((x-U)-u))-C*y.lo)/y.hi;
  doubledouble z; z.hi = C+c; z.lo = double(C-z.hi)+c; 
  END_x86_FIX
  return z;
}

inline doubledouble operator /(const doubledouble& x,const double& y ) {
  x86_FIX
  double hc, tc, hy, ty, C, c, U, u;
  C = x.hi/y; c = doubledouble::Split*C; hc = c-C;  u = doubledouble::Split*y; hc = c-hc; 
  tc = C-hc; hy = u-y; U = C*y; hy = u-hy; ty = y-hy;
  u = (((hc*hy-U)+hc*ty)+tc*hy)+tc*ty;
  c = (((x.hi-U)-u)+x.lo)/y;
  doubledouble z;  z.hi = C+c; z.lo = double(C-z.hi)+c; 
  END_x86_FIX
  return z;
}

// doubledouble/int
inline doubledouble operator /(const doubledouble& x, const int y) { return x/double(y); }
inline doubledouble operator /(const int x, const doubledouble& y) { return double(x)/y; }

// Self-division.
inline doubledouble& doubledouble::operator /=(const doubledouble& y) {
  x86_FIX
  double hc, tc, hy, ty, C, c, U, u;
  C = hi/y.hi; c = Split*C; hc =c-C;  u = Split*y.hi; hc = c-hc;
  tc = C-hc; hy = u-y.hi; U = C * y.hi; hy = u-hy; ty = y.hi-hy;
  u = (((hc*hy-U)+hc*ty)+tc*hy)+tc*ty;
  c = ((((hi-U)-u)+lo)-C*y.lo)/y.hi;
  u = C+c; hi = u; lo = double(C-u)+c; 
  END_x86_FIX
  return *this;
}

inline doubledouble& doubledouble::operator /=(const double& y) {
  x86_FIX
  double hc, tc, hy, ty, C, c, U, u;
  C = hi/y; c = Split*C; hc =c-C;  u = Split*y; hc = c-hc;
  tc = C-hc; hy = u-y; U = C * y; hy = u-hy; ty = y-hy;
  u = (((hc*hy-U)+hc*ty)+tc*hy)+tc*ty;
  c = (((hi-U)-u)+lo)/y;
  u = C+c; hi = u; lo = double(C-u)+c; 
  END_x86_FIX
  return *this;
}

inline doubledouble& doubledouble::operator /=(const int y) { return *this/=double(y); }


==> ccode/doubledouble/math.cc <==
// math.cc
// KMB 98 Feb 03
/*
Copyright (C) 1997 Keith Martin Briggs

Except where otherwise indicated,
this program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
*/


#include "doubledouble.h"
#include <math.h>
#include <stdlib.h>
// #include <nan.h>  // defines NAN, at least in gcc
#include <assert.h>

doubledouble exp(const doubledouble& x) { 
/* Uses some ideas by Alan Miller
   Method:
    x    x.log2(e)    nint[x.log2(e)] + frac[x.log2(e)]
   e  = 2          = 2
 
                      iy    fy
                   = 2   . 2
   Then
    fy    y.loge(2)
   2   = e
 
   Now y.loge(2) will be less than 0.3466 in absolute value.
   This is halved and a Pade' approximant is used to approximate e^x over
   the region (-0.1733, +0.1733).   This approximation is then squared.
*/
  if (x.h()<-744.4400719213812) return 0.0; // exp(x)<1e-300
  int iy;
  doubledouble y,temp,ysq,sum1,sum2;
  y=x/doubledouble::Log2;
  temp=iy=rint(y);
  y=(y-temp)*doubledouble::Log2;
  y=ldexp(y,-1);
  ysq=sqr(y);
  sum1=y*((((ysq+3960.)*ysq+2162160.)*ysq+302702400.)*ysq+8821612800.);
  sum2=(((90.*ysq+110880.)*ysq+30270240.)*ysq+2075673600.)*ysq+17643225600.;
/*
                      sum2 + sum1         2.sum1
  Now approximation = ----------- = 1 + ----------- = 1 + 2.temp
                      sum2 - sum1       sum2 - sum1
 
  Then (1 + 2.temp)^2 = 4.temp.(1 + temp) + 1
*/
  temp=sum1/(sum2-sum1);
  y=temp*(temp+1);
  y=ldexp(y,2);
  return ldexp(y+1,iy);
}

// See Higham "Accuracy and Stability of Numerical Algorithms", p 511
doubledouble hypot(const doubledouble a, const doubledouble b) { 
  doubledouble p,q,r,s,aa,ab,four=4.0;
  aa=fabs(a); ab=fabs(b);
  if (aa>ab) { p=aa; q=ab; } else { q=aa; p=ab; } // now p>=q
  if (0.0==p.h()) return q;
  while (1) {
     r=sqr(q/p);
     if (four==(aa=r+four)) return p;
     s=r/aa; p+=2*s*p; q*=s;
  } // Never get here
}

// square root
doubledouble sqrt(const doubledouble& y) {
  x86_FIX
  double c,p,q,hx,tx,u,uu,cc,hi=y.h();
  if (hi<0.0) {
    cerr << "\ndoubledouble: attempt to take sqrt of " << hi << endl;
    DOMAIN_ERROR;
  }
  if (0.0==hi) return y;
  c=sqrt(hi);
  p=doubledouble::Split*c; hx=c-p; hx+=p; tx=c-hx;
  p=hx*hx;
  q=2.0*hx*tx;
  u=p+q;
  uu=(p-u)+q+tx*tx;
  cc=(((y.h()-u)-uu)+y.l())/(c+c);
  u=c+cc;
  doubledouble r=doubledouble(u,cc+(c-u));
  END_x86_FIX
  return r;
}

// Natural logarithm
doubledouble log(const doubledouble& x) { // Newton method
  if (x.h()<0.0) {
    cerr<<"\ndoubledouble: attempt to take log of negative argument!\n";
    DOMAIN_ERROR;
  }
  if (x.h()==0.0) {
    cerr<<"\ndoubledouble: attempt to take log(0)!\n";
    DOMAIN_ERROR;
  }
  doubledouble s=log(x.h()), e=exp(s); // s=double approximation to result
  return s+(x-e)/e;  // Newton correction, good enough
  //doubledouble d=(x-e)/e; return s+d-0.5*sqr(d);  // or 2nd order correction
}

// logarithm base 10
doubledouble log10(const doubledouble& t) { 
  static const doubledouble one_on_log10="0.4342944819032518276511289189166050822944";
  return one_on_log10*log(t);
}

// doubledouble^doubledouble
doubledouble pow(const doubledouble& a, const doubledouble& b) {
  return exp(b*log(a));
}

// doubledouble^int
doubledouble powint(const doubledouble& u, const int c) {
  if (c<0) return recip(powint(u,-c));
  switch (c) {
    case 0: return u.h()==0.0?doubledouble(pow(0.0,0.0)):doubledouble(1.0); // let math.h handle 0^0.
    case 1: return u;  
    case 2: return sqr(u);
    case 3: return sqr(u)*u;
    default: { // binary method
      int n=c, m; doubledouble y=1.0, z=u; if (n<0) n=-n;
      while (1) {
        m=n; n/=2;
        if (n+n!=m) { // if m odd
           y*=z; if (0==n) return y;
        }
        z=sqr(z); 
      }
    }
  }
}

// Like Miller's modr
// a=n*b+rem, |rem|<=b/2, exact result.
doubledouble modr(const doubledouble a, const doubledouble b, int& n, doubledouble& rem) {
  if (0.0==b.h()) {
    cerr<<"\ndoubledouble: divisor is zero in modr!\n";
    DOMAIN_ERROR;
  }
  doubledouble temp;
  temp=a/b;
  n=int(rint(temp.h()));
  temp=n*doubledouble(b.h());
  rem=doubledouble(a.h());
  temp=rem-temp;
  rem=doubledouble(a.l());
  temp=rem+temp;
  rem=n*doubledouble(b.l());
  rem=temp-rem;
  return rem;
}

doubledouble sin(const doubledouble& x) {
  static const doubledouble tab[9]={ // tab[b] := sin(b*Pi/16)...
    0.0,
    "0.1950903220161282678482848684770222409277",
    "0.3826834323650897717284599840303988667613",
    "0.5555702330196022247428308139485328743749",
    "0.7071067811865475244008443621048490392850",
    "0.8314696123025452370787883776179057567386",
    "0.9238795325112867561281831893967882868225",
    "0.9807852804032304491261822361342390369739",
    1.0
  };
  static const doubledouble sinsTab[7] = { // Chebyshev coefficients
    "0.9999999999999999999999999999993767021096",
    "-0.1666666666666666666666666602899977158461",
    "8333333333333333333322459353395394180616.0e-42",
    "-1984126984126984056685882073709830240680.0e-43",
    "2755731922396443936999523827282063607870.0e-45",
    "-2505210805220830174499424295197047025509.0e-47",
    "1605649194713006247696761143618673476113.0e-49"
  };
  if (fabs(x.h())<1.0e-7) return x*(1.0-sqr(x)/3);
  int a,b; doubledouble sins, coss, k1, k3, t2, s, s2, sinb, cosb;
  // reduce x: -Pi < x <= Pi
  k1=x/doubledouble::TwoPi; k3=k1-rint(k1);
  // determine integers a and b to minimize |s|, where  s=x-a*Pi/2-b*Pi/16
  t2=4*k3;
  a=int(rint(t2));
  b=int(rint((8*(t2-a))));   // must have |a|<=2 and |b|<=7 now
  s=doubledouble::Pi*(k3+k3-(8*a+b)/16.0); // s is now reduced argument. -Pi/32 < s < Pi/32
  s2=sqr(s); 
  // Chebyshev series on -Pi/32..Pi/32, max abs error 2^-98=3.16e-30, whereas
  // power series has error 6e-28 at Pi/32 with terms up to x^13 included.
  sins=s*(sinsTab[0]+(sinsTab[1]+(sinsTab[2]+(sinsTab[3]+(sinsTab[4]+
         (sinsTab[5]+sinsTab[6]*s2)*s2)*s2)*s2)*s2)*s2);
  coss=sqrt(1.0-sqr(sins));  // ok as -Pi/32 < s < Pi/32
  // here sinb=sin(b*Pi/16) etc.
  sinb= (b>=0) ? tab[b] : -tab[-b]; cosb=tab[8-abs(b)];
  if (0==a) {
    return  sins*cosb+coss*sinb;
  } else if (1==a) {
    return -sins*sinb+coss*cosb;
  } else if (-1==a) {
    return  sins*sinb-coss*cosb;
  } else  { // |a|=2
    return -sins*cosb-coss*sinb;
  }
  // i.e. return sins*(cosa*cosb-sina*sinb)+coss*(sina*cosb+cosa*sinb);
}

// sin and cos.   Faster than separate calls of sin and cos.
void sincos(const doubledouble x, doubledouble& sinx, doubledouble& cosx) { 
  static const doubledouble tab[9]={ // tab[b] := sin(b*Pi/16)...
    0.0,
    "0.1950903220161282678482848684770222409277",
    "0.3826834323650897717284599840303988667613",
    "0.5555702330196022247428308139485328743749",
    "0.7071067811865475244008443621048490392850",
    "0.8314696123025452370787883776179057567386",
    "0.9238795325112867561281831893967882868225",
    "0.9807852804032304491261822361342390369739",
    1.0
  };
  static const doubledouble sinsTab[7] = { // Chebyshev coefficients
    "0.9999999999999999999999999999993767021096",
    "-0.1666666666666666666666666602899977158461",
    "8333333333333333333322459353395394180616.0e-42",
    "-1984126984126984056685882073709830240680.0e-43",
    "2755731922396443936999523827282063607870.0e-45",
    "-2505210805220830174499424295197047025509.0e-47",
    "1605649194713006247696761143618673476113.0e-49"
  };
  if (fabs(x.h())<1.0e-11) { sinx=x; cosx=1.0-0.5*sqr(x); return; }
  int a,b; doubledouble sins, coss, k1, k3, t2, s, s2, sinb, cosb;
  k1=x/doubledouble::TwoPi; k3=k1-rint(k1);
  t2=4*k3;
  a=int(rint(t2));
  b=int(rint((8*(t2-a))));
  s=doubledouble::Pi*(k3+k3-(8*a+b)/16.0);
  s2=sqr(s);
  sins=s*(sinsTab[0]+(sinsTab[1]+(sinsTab[2]+(sinsTab[3]+(sinsTab[4]+
         (sinsTab[5]+sinsTab[6]*s2)*s2)*s2)*s2)*s2)*s2);
  coss=sqrt(1.0-sqr(sins)); // ok, sins is small
  sinb= (b>=0) ? tab[b] : -tab[-b]; cosb=tab[8-abs(b)];
  // sin(x)=
  // sin(s)(cos(1/2 a Pi) cos(1/16 b Pi) - sin(1/2 a Pi) sin(1/16 b Pi))
  // cos(s)(sin(1/2 a Pi) cos(1/16 b Pi) + cos(1/2 a Pi) sin(1/16 b Pi))
  // cos(x)=
  // cos(s)(cos(1/2 a Pi) cos(1/16 b Pi) - sin(1/2 a Pi) sin(1/16 b Pi))
  //-sin(s)(sin(1/2 a Pi) cos(1/16 b Pi) + cos(1/2 a Pi) sin(1/16 b Pi))
  if (0==a) {
    sinx= sins*cosb+coss*sinb;
    cosx= coss*cosb-sins*sinb;
  } else if (1==a) {
    sinx=-sins*sinb+coss*cosb;
    cosx=-coss*sinb-sins*cosb;
  } else if (-1==a) {
    sinx= sins*sinb-coss*cosb;
    cosx= coss*sinb+sins*cosb;
  } else  { // |a|=2
    sinx=-sins*cosb-coss*sinb;
    cosx=-coss*cosb+sins*sinb;
  }
  return;
}

// cos
doubledouble cos(const doubledouble& x) { return sin(doubledouble::Pion2-x); }

// hyperbolic
doubledouble sinh(const doubledouble& x) { 
  if (fabs(x.h())<1.0e-5) { // avoid cancellation in e^x-e^(-x), use Taylor series...
    doubledouble q=sqr(x);  return x*(1+q/6*(1+q/20*(1+q/42))); }
  doubledouble t=exp(x); 
  return 0.5*(t-recip(t)); 
}
doubledouble cosh(const doubledouble& x) { doubledouble t=exp(x); return 0.5*(t+recip(t)); }
doubledouble tanh(const doubledouble& z) {
  doubledouble e;
  if (z.h()>0.0) { e=exp(-2.0*z); return (1.0-e)/(1.0+e); }
            else { e=exp( 2.0*z); return (e-1.0)/(1.0+e); }
}

doubledouble atan(const doubledouble& x) {
  double xh=x.h();
  if (0.0==xh) return doubledouble(0.0);
  // Asymptotic formula for large |x|...
  if (fabs(xh)>1.0e6) 
    { doubledouble r=recip(x), r2=sqr(r); return doubledouble::Pion2-r+r2*r*(1.0-"0.6"*r2)/3; }
  doubledouble s,c,a=atan(xh); // a=double approx to result
  sincos(a,s,c);
  return a+c*(c*x-s);  // Newton step
}

doubledouble atan2(const doubledouble& qy, const doubledouble& qx) { // Based on GNU libc atan2.c
  static const double one=1.0, zero=0.0; double x, y;
  x=qx.h(); y=qy.h();
  double signx, signy;
  if (x!=x) return qx; // x=NaN
  if (y!=y) return qy;
  signy=copysign(one,y);
  signx=copysign(one,x);
  if (y==zero) return signx==one ? qy : Qcopysign(doubledouble::Pi,signy);
  if (x==zero) return Qcopysign(doubledouble::Pion2,signy);
  if (__isinf(x)) {
    if (__isinf(y)) return Qcopysign(signx==one ? doubledouble::Pion4 : 3.0*doubledouble::Pion4,signy);
    else            return Qcopysign(signx==one ? doubledouble(0.0) : doubledouble::Pi,signy);
  }
  if (__isinf(y)) return Qcopysign(doubledouble::Pion2,signy);
  doubledouble aqy=fabs(qy);
  if (x<0.0) // X is negative.
    return Qcopysign(doubledouble::Pi-atan(aqy/(-qx)),signy);
  return Qcopysign(atan(aqy/qx),signy);
}

// arcsin
doubledouble asin(const doubledouble& x) {
  if (fabs(x)>doubledouble(1.0)) 
    { cerr<<"\ndoubledouble |Argument|>1 in asin!\n"; DOMAIN_ERROR; }
  return atan2(x,sqrt(1.0-sqr(x)));
}

// KMB 96 Oct 28 version 0.3 97 Dec 22 OK now.
// erfc written 97 Dec 22, NOT CHECKED!!!!!!!
// Based on series and continued fraction for incomplete gamma function.

doubledouble erf(const doubledouble x) {
  if (0.0==x.h()) return 0.0;
  int i; doubledouble y,r;
  // const below is evalf(1/sqrt(Pi),40)
  static const doubledouble oneonrootpi="0.564189583547756286948079451560772585844";
  const double cut=1.5;  // switch to continued fraction here
  y=fabs(x);
  if (y.h()>26.0) { // erf is +or- 1 to 300 dp.
    r=1;
  } else if (y.h()<cut) { // use power series
    doubledouble ap=0.5,s,t,x2;
    s=t=2.0; x2=sqr(x);
    for (i=0; i<200; i++) {
      ap+=1;
      t*=x2/ap;
      s+=t;
      if (fabs(t.h())<1e-35*fabs(s.h())) {
        r=x*oneonrootpi*s/exp(x2);
	break;
      }
    }
    if (i>199) 
      { cerr<<"\ndoubledouble: no convergence in erf power series, x="<<x<<endl; exit(1); }
  } else { // |x|>=cut, use continued fraction, Lentz method
    double an,small=1e-300;
    doubledouble b,c,d,h,del,x2;
    x2=sqr(x);
    b=x2+0.5;
    c=1.0e300;
    d=recip(b);
    h=d;
    for (i=1; i<300; i++) {
      an=i*(0.5-i);
      b+=2.0;
      d=an*d+b;
      if (fabs(d.h())<small) d=small;
      c=b+an/c;
      if (fabs(c.h())<small) c=small;
      d=recip(d);
      del=d*c;
      h*=del;
      if (del.h()==1.0 && del.l()<1.0e-30) break;
      if (299==i)
        { cerr<<"\ndoubledouble: no convergence in erf continued fraction, x="<<x<<endl; exit(1); }
    }
    r=1.0-oneonrootpi*sqrt(x2)/exp(x2)*h;
  } 
  if (x.h()>0.0) return r; else return -r;
}

doubledouble erfc(const doubledouble x) {
  if (0.0==x.h()) return 1.0;
  if (x.h()<0.0) return 1.0-erf(x);
  int i; doubledouble y,r;
  // const below is evalf(1/sqrt(Pi),40)
  static const doubledouble oneonrootpi="0.564189583547756286948079451560772585844";
  const double cut=1.5;  // switch to continued fraction here
  y=fabs(x);
  if (y.h()<cut) { // use power series
    doubledouble ap=0.5,s,t,x2;
    s=t=2.0; x2=sqr(x);
    for (i=0; i<200; i++) {
      ap+=1;
      t*=x2/ap;
      s+=t;
      if (fabs(t.h())<1e-35*fabs(s.h())) {
        r=1.0-x*oneonrootpi*s/exp(x2);
	break;
      }
    }
    if (i>199) { cerr<<"\ndoubledouble: no convergence in erfc power series, x="<<x<<endl; exit(1); }
  } else { // |x|>=cut, use continued fraction
    double an,small=1e-300;
    doubledouble b,c,d,h,del,x2;
    x2=sqr(x);
    b=x2+0.5;
    c=1e300;
    h=d=recip(b);
    for (i=1; i<300; i++) {
      an=i*(0.5-i);
      b+=2.0;
      d=an*d+b;
      if (fabs(d.h())<small) d=small;
      c=b+an/c;
      if (fabs(c.h())<small) c=small;
      d=recip(d);
      del=d*c;
      h*=del;
      if (del.h()==1.0 && del.l()<1.0e-30) break;
      if (299==i) { cerr<<"\ndoubledouble: no convergence in erfc continued fraction, x="<<x<<endl; exit(1);}
    }
    r=oneonrootpi*sqrt(x2)/exp(x2)*h;
  } 
  return r;
}

doubledouble gamma(const doubledouble x) {
  const int n=43; // don't really need so many!
  static const doubledouble c[n]={ // Taylor coefficients for 1/gamma(1+x)-x...
    "+0.5772156649015328606065120900824024310421593359",
    "-0.6558780715202538810770195151453904812797663805",
    "-0.0420026350340952355290039348754298187113945004",
    "+0.1665386113822914895017007951021052357177815022",
    "-0.0421977345555443367482083012891873913016526841",
    "-0.0096219715278769735621149216723481989753629422",
    "+0.0072189432466630995423950103404465727099048009",
    "-0.0011651675918590651121139710840183886668093337",
    "-0.0002152416741149509728157299630536478064782419",
    "+0.0001280502823881161861531986263281643233948920",
    "-0.0000201348547807882386556893914210218183822948",
    "-0.0000012504934821426706573453594738330922423226",
    "+0.0000011330272319816958823741296203307449433240",
    "-0.0000002056338416977607103450154130020572836512",
    "+0.0000000061160951044814158178624986828553428672",
    "+0.0000000050020076444692229300556650480599913030",
    "-0.0000000011812745704870201445881265654365055777",
    "+1.0434267116911005104915403323122501914007098231E-10",
    "+7.7822634399050712540499373113607772260680861813E-12",
    "-3.6968056186422057081878158780857662365709634513E-12",
    "+5.1003702874544759790154813228632318027268860697E-13",
    "-2.0583260535665067832224295448552374197460910808E-14",
    "-5.3481225394230179823700173187279399489897154781E-15",
    "+1.2267786282382607901588938466224224281654557504E-15",
    "-1.1812593016974587695137645868422978312115572918E-16",
    "+1.1866922547516003325797772429286740710884940796E-18",
    "+1.4123806553180317815558039475667090370863507503E-18",
    "-2.2987456844353702065924785806336992602845059314E-19",
    "+1.7144063219273374333839633702672570668126560625E-20",
    "+1.3373517304936931148647813951222680228750594717E-22",
    "-2.0542335517666727893250253513557337966820379352E-22",
    "+2.7360300486079998448315099043309820148653116958E-23",
    "-1.7323564459105166390574284515647797990697491087E-24",
    "-2.3606190244992872873434507354275310079264135521E-26",
    "+1.8649829417172944307184131618786668989458684290E-26",
    "+2.2180956242071972043997169136268603797317795006E-27",
    "+1.2977819749479936688244144863305941656194998646E-28",
    "+1.1806974749665284062227454155099715185596846378E-30",
    "-1.1245843492770880902936546742614395121194117955E-30",
    "+1.2770851751408662039902066777511246477487720656E-31",
    "-7.3914511696151408234612893301085528237105689924E-33",
    "+1.1347502575542157609541652594693063930086121959E-35",
    "+4.6391346410587220299448049079522284630579686797E-35"
  };
  doubledouble ss=x,f=1.0,sum=0.0,one=1.0;
  while (ss>one) { ss-=1; f*=ss; }
  while (ss<one) { f/=ss; ss+=1; }
  if (ss==one) return f;
  ss-=1.0;
  for (int i=n-1; i>=0; i--) sum=c[i]+ss*sum;
  return f/(ss*sum+1);
}

// end of math.cc


==> ccode/doubledouble/trydd.cc <==
// trydd.cc
// Keith Briggs 1996 Dec 04
// Wayne Hayes  1998 Jan 12
// Wayne Hayes  1998 Jan 19 SGI fixes
// 97 Jul 11 added TestQtoa (random tests, should probably do some hard-coded)
// 98 Jan 10 Added Verify function, to make it pseudo-automagic.

#include "doubledouble.h"
#include <stdlib.h>
#include <string.h>

void TestQtoa(int numTests, int digits, int exps);

typedef char Boolean;
#define false (Boolean)0
#define true  (Boolean)1

#define MAX(a,b) ((a)>(b)?(a):(b))

// Assumpution: if it works, don't even bother doing output
int Verify(char msg[], doubledouble correct, doubledouble computed,
    doubledouble delta = 1.1e-31) // default fractional error allowed.
{
    if(correct == computed)
	return true;
    else if(correct.h() == 0.0)	// can't do a relative test
    {
	cout << msg << " should be " << correct << ", got " << computed << '\n';
	return false;
    }
    else if(fabs((correct-computed)/correct) <= delta)
	return true;
    else
    {
	cout << msg << " should be " << correct << ", got " << computed << '\n';
	return false;
    }
}
    
int main() {
  cout <<setprecision(31);
  doubledouble one=1.0,two=2.0,ten=10.0,x,y,z,e,small=1.1e-30; int i;
  base_and_prec();
  // Shoup floor test: floor((2^53-2)/2^53+3/2^55)=0:
  double x1=0.9999999999999997779553950749686919152737;
  double x2=0.8326672684688674053177237510681152343750e-16;
  x1=(pow(2,53)-2)/pow(2,53);
  x2=(3.0)/pow(2,55);
  Verify("Test -2: should be 0: ", 0, floor(doubledouble(x1)+doubledouble(x2)));
  Verify("Test -1: should be 0: ", 0,
      floor(doubledouble("0.9999999999999997779553950749686919152737")
	+doubledouble("0.00000000000000008326672684688674053177237510681152343750")));
  Verify("Test 0: 1+1.0e-40 = ", 1.0, doubledouble(1.0)+doubledouble(1.0e-40));
  cout << "\nI/O conversion tests: verify values by eyeball" << endl;
  cout << "This should be 0.333333333: " << doubledouble("0.333333333") <<endl;
  cout << "This should be 0.333333333e-4: " << doubledouble("00000.0000333333333") <<endl;
  cout << "This should be 3.33333333e8: " << doubledouble("333333333") <<endl;
  cout << "This should be 3.33333333e20: " << doubledouble("333333333e12") <<endl;
  cout << "This should be -3.333333333333e8: " << doubledouble("-333333333.3333") <<endl;
  cout << "This should be -3.3333333333e4: " << doubledouble("-333333333.33e-04") <<endl <<endl;
  cout << "The remainder of the tests will be silent if successful.\n\n";
  z = 0.0;
  Verify("Test 2: fmod(\",10)\n", 0.0, fmod(z,10));
  cout <<setprecision(32);

  z="123456789"; 
  Verify("Test 3a: floor(123456789) gives...\n", "123456789", floor(z));
  z="0.1234567890123456789012345678901234567890"; 
  Verify("Test 3b: floor(0.1234567890123456789012345678901234567890)",
      0.0, floor(z));
  z="1234567890123456789012345678901234567890";
  Verify("Test 3c: floor(1234567890123456789012345678901234567890)",
      "1234567890123456789012345678901234567890", floor(z));
  z= "12345678901234567890.12345678901234567890"; 
  Verify("Test 3d: floor(12345678901234567890.12345678901234567890)",
      "12345678901234567890", floor(z));
  z="12345678901234567890.12345678901234567890"; z=-z;
  Verify("Test 3e: floor(-12345678901234567890.12345678901234567890)",
      "-12345678901234567891", floor(z));

  Verify("Test 4: exp(1)", "2.71828182845904523536028747135266",
      z=exp(one));

  e=exp(one); 
  z=log(recip(e*e)); Verify("log(1/e/e): ", -2, z);
  z=log(recip(e)); Verify("log(1/e): ", -1, z);
  z=log(doubledouble(1)); Verify("log(1)", 0, z);
  z=log(e); Verify("log(e): ", 1, z);
  y=log(sqr(e)); Verify("log(e^2): ", 2, y);
  y=log(e*e*e); Verify("log(e^3): ", 3, y);
  z="0.159";
  Verify("log(0.159): ", "-1.8388510767619055265142599881015", log(z));
  z="0.2107210222156525610500017104882905489049";
  Verify("Test 6: exp: exp(0.2107210222156525610500017104882905489049)",
      "1.23456789", z=exp(z));
  Verify("Test 7a: reciprocal of previous result",
      "0.8100000073710000670761006103925", z=one/z);
  Verify("Test 7b: reciprocal of previous result", "1.23456789", z=one/z);
  z="1.4142135623730950488016887242096980785696718753769";
  Verify("Test 8: 1.41421356237309504880168872420969807856967^2", 2, (z*z));
  Verify("sqrt(2)", " 1.4142135623730950488016887242096980785696718753769",
    sqrt(doubledouble(2)));
  // "Test 9: Start with 2, sqrt five times and sqr five times\n";
  Verify("rooting 2", "1.4142135623730950488016887242097", x=sqrt(two));
  Verify("rooting 2", "1.1892071150027210667174999705604", x=sqrt(x));
  Verify("rooting 2", "1.0905077326652576592070106557607", x=sqrt(x));
  Verify("rooting 2", "1.0442737824274138403219664787399", x=sqrt(x));
  Verify("rooting 2", "1.0218971486541166782344801347832", x=sqrt(x));
  Verify("squaring rooted 2s", "1.0442737824274138403219664787399", x=x*x);
  Verify("squaring rooted 2s", "1.0905077326652576592070106557606", x=x*x);
  Verify("squaring rooted 2s", "1.1892071150027210667174999705604", x=x*x);
  Verify("squaring rooted 2s", "1.4142135623730950488016887242096", x=x*x);
  Verify("squaring rooted 2s", 2, x=x*x);
  if (fabs(x.h()-2)>1.0e-31) { cerr<<"Something wrong, not getting 31dp!!\n"; exit(1); } 
  x="123456789.1234567890123456789";
  y="123456789.1234567891";
  Verify("compare x<y", 1, (x<y), 0);	// zero fractional error allowed.
  Verify("compare y>=x", 1, (y>=x), 0);
  Verify("compare y!=x", 1, (y!=x), 0);
  Verify("compare y==x", 0, (y==x), 0);
  Verify("compare x>y", 0, (x>y), 0);
  const doubledouble exact_sin[]={
    "0.000099999999833333333416666666646825396828152557318973",
    "0.0009999998333333416666664682539710097001513147348086",
    "0.0099998333341666646825424382690997290389643853601692",
    "0.099833416646828152306814198410622026989915388017982",
    "0.84147098480789650665250232163029899962256306079837",
    "-0.54402111088936981340474766185137728168364301291622",
    "-0.50636564110975879365655761045978543206503272129066",
    "0.82687954053200256025588742910921814121272496784779",
    "-0.30561438888825214136091003523250697423185004386181",
  };
  x="0.0001";
  /*
  ** Testing trig functions is tricky.  If x is of order 2*Pi or less, then we
  ** can expect to get full precision (about 30 digits).  But if x >> 1, then
  ** *any* sin algorithm will lose precision due to argument reduction,
  ** so we allow more leeway.  Thus the use of MAX below.
  */
  for (i=0; i<9; i++) {
    char sx[1000] = "sin(";
    strcat(sx, qtoa(NULL, 31, 'g', x));
    strcat(sx, ")");
    y=sin(x);
    Verify(sx, exact_sin[i], y, small*MAX(ten,x));
    x = 10.0*x;
  }
  const doubledouble exact_atan[]={ //exact_atan[i]=atan(10^(i-4))
    "0.000099999999666666668666666652380952492063491154401162",
    "0.00099999966666686666652380963492054401162093455426801",
    "0.0099996666866652382063401162092795485613693525443766",
    "0.099668652491162027378446119878020590243278322504315",
    "0.78539816339744830961566084581987572104929234984378",
    "1.4711276743037345918528755717617308518553063771832",
    "1.5607966601082313810249815754304718935372153471432",
    "1.5697963271282297525647978820048308980869637651333",
    "1.5706963267952299525626550249873704896065212085332"
  };
  x="0.0001";
  for (i=0; i<8; i++) {
    doubledouble S=atan(x);
    char sx[1000] = "atan(";
    strcat(sx, qtoa(NULL, 31, 'g', x));
    strcat(sx, ")");
    Verify(sx, exact_atan[i], S, 2e-30); // heuristic delta works for SPARC.
    x = 10.0*x;
  }
  x="0.123456789"; y="0.3"; 
  Verify("Test 12.5: 0.123456789+0.3", "0.423456789", (x+=y));
  x="0.1"; 
  cout<< setprecision(35);
  Verify("Test 13: tan(arctan(0.1))=", "0.1", sin(atan(x))/cos(atan(x)));
  Verify("Test 14a: floor(1234567.89)",
      "1234567", floor(doubledouble(1234567.89)));
  Verify("floor(doubledouble(1234567.89, -123.0))",
      "1234444", floor(doubledouble(1234567.89, -123.0)));
  cout<<setprecision(30);
  Verify("hypot(1,1)", "1.4142135623730950488016887242096981",
      hypot(doubledouble(1),doubledouble(1)));
  Verify("hypot(0,1)", 1, hypot(doubledouble(0),doubledouble(1)));
  Verify("hypot(1,0)", 1, hypot(doubledouble(1),doubledouble(0)));
  Verify("hypot(3,4)", 5, hypot(doubledouble(3),doubledouble(4)));
  Verify("hypot(1e200,1e200)", "1.4142135623730950488016887242096981e200",
    hypot(doubledouble("1e200"),doubledouble("1e200")));
  //cout << "Test 15: input conversion\n";
  //cout<<"Please enter a number, terminate with ctrl-d: ";  cin>>x;
  //cout<<"\nYou entered "<<x<<endl;

  // Let's leave out the TESTQTOA that give incorrect results.
  //TestQtoa(1000, 30, 296); // this one gives a few minor errors
  TestQtoa(1000, 30, 295);
  //cout << "Test 16: \n";
  x=powint(two,52)+one;
  y=(powint(two,20)-one)/powint(two,21);
  Verify("lower order bits", -doubledouble(1048575)/doubledouble(2097152),
                        powint(two,52)+one-(x+y));
  doubledouble rem; int n;
  modr(doubledouble::Pi,doubledouble(2.0),n,rem);
  Verify("modr", 0, doubledouble::Pi-(2*n+rem));
  modr(doubledouble(1213.12312312),doubledouble(3.0),n,rem);
  Verify("modr", 0, doubledouble(1213.12312312)-(3*n+rem));
  return 0;
}


///////////////////////////////// testqtoa.cc ////////////////////////////////
#include <assert.h>
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>	/* for getpid, used to seed random number generator */
#ifdef SUN
#include <string.h>
#else
#include <strings.h>
#endif
#include "doubledouble.h"

/* return number of chars s1 and s2 agree to */
int strcmplen(const char *s1, const char *s2)
{
    int k = 0;
    while(*s1 && *s2 && *s1++ == *s2++)
	++k;
    return k;
}

/* return number of chars s1 and s2 agree to, no more than n */
int strncmplen(const char *s1, const char *s2, int n)
{
    int k = 0;
    while(n-- > 0 && *s1 && *s2 && *s1++ == *s2++)
	++k;
    return k;
}

#define GCHAR 7 /* max of 7 extra chars in %g: -.e+NNN */

/*
** if TEST_DIGITS <= 30 and TEST_EXP <= 295, it should always be precise.
** ie., you get at least 30 digits of precision between 1e-295 and 1e+295.
** The error rate goes up slowly at you increase TEST_EXP up to 300.
** The error rate is high if you ask for >30 digits of precision, regardless
** of TEST_EXP.
*/
void TestQtoa(int numTests,
    int TEST_DIGITS,	/* test for this many digits of precision, <= 31 */
    int TEST_EXP)	/* maximum exponent to test for, <= 300 */
{
    doubledouble a = 1;
    int kCorrect = 0, digitsCorrect=0, testNum;
    int sz=TEST_DIGITS+GCHAR+1;

    assert(TEST_DIGITS>0 && TEST_DIGITS<=31 && TEST_EXP>0 && TEST_EXP<=300);

#if INTERACTIVE
    while(fgets(line, sizeof(line), stdin)) {
	char num[256];
	int prec;
	doubledouble q;
	sscanf(line, "%s %d", num, &prec);
	q = atoq(num);
	printf("%s %.17g %.17g\n", qtoa(num, prec, 'g', q), q.h(), q.l());
    }
#elif 1 /*RANDOM*/
    //srand48(time(0)+getpid());

    //printf("pi=%s\n", qtoa(NULL, 31, 'g', doubledouble::Pi));
    //printf("qrand=%s\n", qtoa(line, 31, 'g', doubledoubleRand48()));
    //printf("qrand=%s\n", qtoa(line, 31, 'g', doubledoubleRand48()));

    //printf("TestQtoa: %d trials, %d digits, %d exponent\n",
	//numTests, TEST_DIGITS, TEST_EXP);

    for(testNum=0; testNum<numTests; testNum++) {
	char num[sz], line[sz], *s;
	int i = 0;
	if(drand48() < .5)
	    num[i++] = '-';
	num[i++] = '1' + (int)(drand48() * 9);
	num[i++] = '.';
	for(; i<TEST_DIGITS+1 + (num[0] == '-'); i++)
	    num[i] = '0' + (int)(drand48() * 10);
	num[i++] = 'e';
	sprintf(num+i, "%+0.2d", (int)(drand48()*(2*TEST_EXP)-TEST_EXP));
	a = atodd(num);
	s = qtoa(line, TEST_DIGITS-1, 'e', a);
        if(strncmp(num, s, strlen(num)) != 0)
	{
	    int nCorrect = strcmplen(num, s)-1-(a<doubledouble(0));
	    printf("TESTQTOA error: %d correct, then\n", kCorrect);
	    kCorrect = 0;
	    printf("high=  %.17g, low=%.17g\nstring=%s\nconvrt=%s agree=%d\n",
		a.h(), a.l(), num, s, nCorrect);
	    digitsCorrect += nCorrect;
	}
	else
	{
	    ++kCorrect;
	    digitsCorrect += TEST_DIGITS;
	}
    }
    //printf("Avg correct digits = %g\n", digitsCorrect/(double)numTests);
#endif
}



==> ccode/li.cc <==
/* ------------------------------------------------------------- */
/* li.h, li.cc                                                   */
/* Stefan Bauberger (stefan@bauberger.de)                        */
/* last revision 4.12.95                                         */
/* ------------------------------------------------------------- */
/* Calculation of poly-logarithms Li_2 and Li_3 for real or      */
/* complex values with simple taylor series                      */
/* adapted for use with double or quad-precision                 */ 
/* ------------------------------------------------------------- */

// Li_2: li2(Cplx x), li2(Double x)=li2(x-I*eps), li2c(Double x)=li2(x+I*eps)
// Li_3: li3(Cplx x), li3(Double x)=li3(x-I*eps), li3c(Double x)=li3(x+I*eps)

#include "li.h"

#define MIN_EVAL 6   // ??

#ifdef QUADPRECISION
#define MINERROR 1e-30
static Double NUMUNIT=Double(1.)+Double(5e-32);
#define MINNUMBER 1e-31
#else
#define MINERROR 1e-15
static Double NUMUNIT=1.+1e-16;
#define MINNUMBER 5e-16
#endif

static Cplx series(Cplx x,Cplx *data,Double error)
  // only for well behaved series!
  // data: 0. element: point the series is about
  //       1. element: number of coefficients
  //       2. element: convergence constant = approximation for a_{n+1}/a_n
  // error: relative error requested
{
  Cplx dx=x-data[0],r=data[3]+dx*data[4],xn=dx,inc1=Cplx(0),inc2=Cplx(0);
  if (dx==0) return(r);
  Double rerror=2*abs(r*error*(1-data[2]*dx)/(data[2]*dx));
  Double maxpoint=abs(data[1]);
  int i;
  for (i=2; ( (i<=maxpoint)
              &&((i<MIN_EVAL)||(abs(inc1+inc2)>rerror))); i++) {
    xn*=dx;
    inc2=inc1;
    inc1=data[i+3]*xn;
    r+=inc1; };
//  if (i>maxpoint-.5)
//    cerr << "Warning: precision of series calculation may be insufficient!\n"; 
  return(r);
}

static Cplx multiseries(Cplx x, Cplx **multidata, int datacount, Double error)
  // choose the best series out of multidata
{
  int bestseries=0;
  Cplx dx=x-multidata[bestseries][0];
  Double bestconv=abs(multidata[bestseries][2]*dx
                   /(1-multidata[bestseries][2]*dx));
  Double conv;
  for (int i=1; i<datacount; i++) {
    dx=x-multidata[i][0];
    conv=abs(multidata[i][2]*dx
             /(1-multidata[i][2]*dx));
    if (conv < bestconv) { bestconv=conv; bestseries=i; };
  };
  return(series(x,multidata[bestseries],error));
}

static Cplx multiseries(Cplx x, Cplx **multidata, int datacount)
{
  return(multiseries(x,multidata,datacount,MINERROR));
}

static Double series(Double x,Double *data,Double error)
  // only for well behaved series!
  // data: 0. element: point the series is about
  //       1. element: number of coefficients
  //       2. element: convergence constant = approximation for a_{n+1}/a_n
  // error: relative error requested
{
  Double dx=x-data[0],r=data[3]+dx*data[4],xn=dx,inc1=0,inc2=0;
  if (dx==0) return(r);
  Double rerror=2*fabs(r*error*(1-data[2]*dx)/(data[2]*dx));
  Double maxpoint=fabs(data[1]);
  int i;
  for (i=2; ( (i<=maxpoint)
               &&((i<MIN_EVAL)||(fabs(inc1+inc2)>rerror))); i++) {
    xn*=dx;
    inc2=inc1;
    inc1=data[i+3]*xn;
    r+=inc1; };
//  if (i>maxpoint-.5)
//    cerr << "Warning: precision of series calculation may be insufficient!\n"; 
  return(r);
}

static Double multiseries(Double x, Double **multidata, int datacount, Double error)
  // choose the best series out of multidata
{
  int bestseries=0;
  Double dx=x-multidata[bestseries][0];
  Double bestconv=fabs(multidata[bestseries][2]*dx
                   /(1-multidata[bestseries][2]*dx));
  Double conv;
  for (int i=1; i<datacount; i++) {
    dx=x-multidata[i][0];
    conv=fabs(multidata[i][2]*dx
             /(1-multidata[i][2]*dx));
    if (conv < bestconv) { bestconv=conv; bestseries=i; };
  };
  return(series(x,multidata[bestseries],error));
}

static Double multiseries(Double x, Double **multidata, int datacount)
{
  return(multiseries(x,multidata,datacount,MINERROR));
}

// these are the series for an evaluation of li2 and li3:

static Cplx li2s1[64] = {
    SCplx("-1.",
          "0"),
    SCplx("60.",
          "0"),
    SCplx("0.450498187509539899844359424303392",
          "0"),
    SCplx("-0.822467033424113218236207583323013",
          "0"),
    SCplx("0.693147180559945309417232121458177",
          "0"),
    SCplx("0.0965735902799726547086160607290883",
          "0"),
    SCplx("0.02271572685331510313907737381939219",
          "0"),
    SCplx("0.00662012847331966068764136369787748",
          "0"),
    SCplx("0.00217110277865572855011309095830198",
          "0"),
    SCplx("0.000767585648879773791760909131918317",
          "0"),
    SCplx("0.0002859067466588537262712554464061764",
          "0"),
    SCplx("0.0001106594747550684390587770870339758",
          "0"),
    SCplx("0.0000441105053378386124966907440302007",
          "0"),
    SCplx("0.00001799806591516586235813278073829173",
          "0"),
    SCplx("7.48403719560532941648434612571975e-6",
          "0"),
    SCplx("3.161267050517006510565196069788561e-6",
          "0"),
    SCplx("1.353088655605441907188386115702262e-6",
          "0"),
    SCplx("5.85723463172086166565039854690562e-7",
          "0"),
    SCplx("2.560316311034708983178467215207148e-7",
          "0"),
    SCplx("1.128730786386706338396479680923368e-7",
          "0"),
    SCplx("5.01349965772047142020216170280817e-8",
          "0"),
    SCplx("2.241705712275216472020995856573726e-8",
          "0"),
    SCplx("1.008312643902544260043282624356396e-8",
          "0"),
    SCplx("4.55963160967285468093750072085944e-9",
          "0"),
    SCplx("2.071853160625933029464286400818519e-9",
          "0"),
    SCplx("9.45562955915392783536256066582179e-10",
          "0"),
    SCplx("4.33268560398196852236260743529199e-10",
          "0"),
    SCplx("1.992568458330885594800397342879461e-10",
          "0"),
    SCplx("9.19454973741139754341714782497616e-11",
          "0"),
    SCplx("4.25594053401937263790110367786169e-11",
          "0"),
    SCplx("1.975640572097336578662601262442309e-11",
          "0"),
    SCplx("9.1955544625208406527121206391593e-12",
          "0"),
    SCplx("4.29067044353993227737229381908977e-12",
          "0"),
    SCplx("2.006676659524282774735746094085627e-12",
          "0"),
    SCplx("9.40523031135888152298033854491467e-13",
          "0"),
    SCplx("4.41715066142993202163216264280544e-13",
          "0"),
    SCplx("2.078461970421926232091699380902249e-13",
          "0"),
    SCplx("9.79761022745213477911417670055748e-14",
          "0"),
    SCplx("4.62627842990582107731070442507937e-14",
          "0"),
    SCplx("2.187942881715286078077371365652563e-14",
          "0"),
    SCplx("1.036323162061805988381539632046337e-14",
          "0"),
    SCplx("4.91558070728499152035772764062187e-15",
          "0"),
    SCplx("2.334763653325111203600811378581638e-15",
          "0"),
    SCplx("1.110375713565152349260741013988892e-15",
          "0"),
    SCplx("5.28723438982509463964723512123309e-16",
          "0"),
    SCplx("2.520538618136668350564347808532419e-16",
          "0"),
    SCplx("1.202930990011496332008810563677291e-16",
          "0"),
    SCplx("5.74709843189797262415693395409255e-17",
          "0"),
    SCplx("2.748505392966501774443853532574837e-17",
          "0"),
    SCplx("1.315725834645780362204978904904128e-17",
          "0"),
    SCplx("6.30430339773483290787921751906052e-18",
          "0"),
    SCplx("3.023394879430515972869658166588405e-18",
          "0"),
    SCplx("1.451185426618795864003431580752151e-18",
          "0"),
    SCplx("6.97118110167950369303848390383919e-19",
          "0"),
    SCplx("3.35143864988137525851261035877311e-19",
          "0"),
    SCplx("1.612443374751444527034982228810545e-19",
          "0"),
    SCplx("7.76342828765454615477260018331667e-20",
          "0"),
    SCplx("3.74047512710344330696013879595678e-20",
          "0"),
    SCplx("1.803404157410053192248352319379083e-20",
          "0"),
    SCplx("8.70045459286532323211748894770999e-21",
          "0"),
    SCplx("4.20013715395087622200032878724413e-21",
          "0"),
    SCplx("2.02884201732582228301009386091608e-21",
          "0"),
    SCplx("9.80589595070266502402719691799497e-22",
          "0"),
    SCplx("4.74211554932991695042921685243543e-22",
          "0") };

static Cplx li2s2[64] = {
    SCplx("-0.5",
          "0"),
    SCplx("60.",
          "0"),
    SCplx("0.600546184524101630412111535537401",
          "0"),
    SCplx("-0.448414206923646202443064405915774",
          "0"),
    SCplx("0.810930216216328763956026230928698",
          "0"),
    SCplx("0.1442635495496620972893595642620316",
          "0"),
    SCplx("0.044203251251401314904331270867894",
          "0"),
    SCplx("0.01692216082771925630711419025245827",
          "0"),
    SCplx("0.00732237090459772367162961798418015",
          "0"),
    SCplx("0.00342480198777261215504799156485444",
          "0"),
    SCplx("0.001690541731471972917700665662554046",
          "0"),
    SCplx("0.000868174334863985789071076399442799",
          "0"),
    SCplx("0.000459575420018658608842238075291831",
          "0"),
    SCplx("0.0002491847588391650428459793673203583",
          "0"),
    SCplx("0.0001377626539651616489544811215615948",
          "0"),
    SCplx("0.0000773978967560022797286550355280944",
          "0"),
    SCplx("0.0000440762885077613962392179855552961",
          "0"),
    SCplx("0.00002539188650152801884523397139586122",
          "0"),
    SCplx("0.00001477449870016896057769675827658118",
          "0"),
    SCplx("8.67169955847374089980531746554652e-6",
          "0"),
    SCplx("5.1287959310428886447064185804151e-6",
          "0"),
    SCplx("3.054005210281688073246815295714548e-6",
          "0"),
    SCplx("1.829580137616389319627914246478101e-6",
          "0"),
    SCplx("1.102028631299685805273406122119768e-6",
          "0"),
    SCplx("6.67060917610270608826392995225466e-7",
          "0"),
    SCplx("4.05576153470350688262161750335027e-7",
          "0"),
    SCplx("2.475955578524275893924887593575491e-7",
          "0"),
    SCplx("1.517147174225017854597903369698604e-7",
          "0"),
    SCplx("9.32816172393729791900765121011054e-8",
          "0"),
    SCplx("5.75350237915139145084727171907248e-8",
          "0"),
    SCplx("3.5590476889323873756974640560664e-8",
          "0"),
    SCplx("2.207542818970887025436033768774108e-8",
          "0"),
    SCplx("1.372702422740637176755575007885976e-8",
          "0"),
    SCplx("8.55582712408945692410836553150902e-9",
          "0"),
    SCplx("5.34440722759988810468680524361655e-9",
          "0"),
    SCplx("3.34525264481004763425788335832909e-9",
          "0"),
    SCplx("2.097952056225409500262625183092425e-9",
          "0"),
    SCplx("1.318104172603367626069627776975981e-9",
          "0"),
    SCplx("8.29556623972277597808175824954876e-10",
          "0"),
    SCplx("5.22929168553515641197775644464023e-10",
          "0"),
    SCplx("3.30142958449158361489548671952625e-10",
          "0"),
    SCplx("2.087316956445044031090662666190506e-10",
          "0"),
    SCplx("1.32150719466653473360970748562225e-10",
          "0"),
    SCplx("8.37751975019621924308054688302701e-11",
          "0"),
    SCplx("5.31738892255771048357112864366786e-11",
          "0"),
    SCplx("3.37903483113638311414947839719158e-11",
          "0"),
    SCplx("2.149682077501501851929976736024515e-11",
          "0"),
    SCplx("1.369054768012467755645440153169966e-11",
          "0"),
    SCplx("8.72793734375571673411729026798007e-12",
          "0"),
    SCplx("5.56964080080822763115083103956149e-12",
          "0"),
    SCplx("3.55753623774067450689259022686071e-12",
          "0"),
    SCplx("2.274369422128359605806341177439299e-12",
          "0"),
    SCplx("1.455278844595946965584204164538795e-12",
          "0"),
    SCplx("9.3194423481545365785073486980351e-13",
          "0"),
    SCplx("5.97280032591902370426003544164608e-13",
          "0"),
    SCplx("3.83086727839793099991639100985078e-13",
          "0"),
    SCplx("2.458865043358627956830993822590931e-13",
          "0"),
    SCplx("1.579351860774173210736818387319204e-13",
          "0"),
    SCplx("1.015122624017817983204924395389475e-13",
          "0"),
    SCplx("6.52894362393861351230776949701434e-14",
          "0"),
    SCplx("4.20186491701491594774467409307682e-14",
          "0"),
    SCplx("2.705867261930432244136722687043166e-14",
          "0"),
    SCplx("1.743520620413210087375592889965158e-14",
          "0"),
    SCplx("1.12407504025634834706416670074209e-14",
          "0") };

static Cplx li2s3[64] = {
    SCplx("-0.5",
          "0.5"),
    SCplx("60.",
          "0"),
    SCplx("0.569568005811491678582884662471362",
          "0"),
    SCplx("-0.483472806361078515041877273029679",
          "0.400156153742007570186900153806013"),
    SCplx("0.779895920333719725993168220242667",
          "0.1363948115404353391903589915253442"),
    SCplx("0.1217505543966421934014046143586613",
          "0.0581453659370775325917636058840055"),
    SCplx("0.02907012563970977387309400564977052",
          "0.02659728022247981732877881349511124"),
    SCplx("0.0071879673962558007415697274493278",
          "0.01241722106330886006807128102532799"),
    SCplx("0.00125659706635755253879875713919985",
          "0.00576415076765172864771280677972463"),
    SCplx("-0.0002576280844118134240950413671039809",
          "0.002607956528341067655426303265770397"),
    SCplx("-0.0004935487156929456872087715900828",
          "0.001124662475748884579236319722666452"),
    SCplx("-0.000399249078225887197425169184369881",
          "0.000446167397191803673381247473153552"),
    SCplx("-0.0002605302003712807740501481400208297",
          "0.0001503629501919257564054029233632636"),
    SCplx("-0.000151532546617996988521107068156795",
          "0.00003155738594969159523084041611930162"),
    SCplx("-0.0000806826005160805306835886220691788",
          "-9.18550606209581208206059276135762e-6"),
    SCplx("-0.00003930474385554659811200675413823",
          "-0.00001814388799969195056548147723102198"),
    SCplx("-0.00001708473996950685414551051201690994",
          "-0.00001597814058432276288178400844341206"),
    SCplx("-6.12006385986874408554823683473155e-6",
          "-0.0000112265396615231059209493074604089"),
    SCplx("-1.257675513122595620292334082701143e-6",
          "-6.9460171350133457203500889611787e-6"),
    SCplx("5.52641906789244885470811865239377e-7",
          "-3.89193605709411167351893827030402e-6"),
    SCplx("9.82033220407864996696235421687905e-7",
          "-1.975177017133992271104118969472606e-6"),
    SCplx("8.78079000667178922857197447860744e-7",
          "-8.8428643635271497484927563826725e-7"),
    SCplx("6.32035290588297142856424795045234e-7",
          "-3.19717489512425967384307993250609e-7"),
    SCplx("4.00365759838524849465538254144209e-7",
          "-5.95332726445834359330679856635268e-8"),
    SCplx("2.289695905363728432367678474359387e-7",
          "4.005385720484172717378120807684e-8"),
    SCplx("1.180486631790774852462707964445076e-7",
          "6.35814687215507739200262629461805e-8"),
    SCplx("5.32629424744345997666054431090718e-8",
          "5.65128290416962289258651714329902e-8"),
    SCplx("1.901605894864554857744855745769415e-8",
          "4.0943972971148429091153904153534e-8"),
    SCplx("2.988693756117404520176200505327049e-9",
          "2.616333876895419125519169648011238e-8"),
    SCplx("-3.17252503039687276889951536037051e-9",
          "1.507903723021365831816143940907637e-8"),
    SCplx("-4.55999963605061321728376841046451e-9",
          "7.80914094388978666886190976769966e-9"),
    SCplx("-3.99680504720150137203200977762128e-9",
          "3.51314827972021835927045641458257e-9"),
    SCplx("-2.891570572982812694798440264393864e-9",
          "1.222052363725805411315938624849328e-9"),
    SCplx("-1.85051346316704963878394556994658e-9",
          "1.457481168438869797934897944172937e-10"),
    SCplx("-1.06778758177176250686604282572848e-9",
          "-2.643520117676651463375335462111376e-10"),
    SCplx("-5.52050492284333497648019170984039e-10",
          "-3.49196260837518674862177513542311e-10"),
    SCplx("-2.460217121902702917662270617616751e-10",
          "-3.008646790974034169801276940861572e-10"),
    SCplx("-8.24905890329304631456398176458458e-11",
          "-2.164673571164018796324520295171919e-10"),
    SCplx("-5.90461873540450951351790914010409e-12",
          "-1.381859906415017839719679133785476e-10"),
    SCplx("2.275530562551297926883337002547087e-11",
          "-7.95232463456273294291975899248796e-11"),
    SCplx("2.797812675545060119004441806580648e-11",
          "-4.08850049683940650233089858961214e-11"),
    SCplx("2.366960121555284767725358643632952e-11",
          "-1.79653550807729359368209881511388e-11"),
    SCplx("1.689765902387195290114207044792461e-11",
          "-5.74613088230857210043620186473995e-12"),
    SCplx("1.073372832912279449042826565688896e-11",
          "-6.7854725709894303584150767620597e-14"),
    SCplx("6.14514967713168174348376334391957e-12",
          "2.003465554531484199759238708999382e-12"),
    SCplx("3.133229623086484847041879060512543e-12",
          "2.316548296957670976517379888430361e-12"),
    SCplx("1.352337379414484537527155091201529e-12",
          "1.924043581889195084419953367811642e-12"),
    SCplx("4.0784863044199786107596761119217e-13",
          "1.361107907926621126974794106525516e-12"),
    SCplx("-2.611458978604217192678820021966216e-14",
          "8.58969390062648708329314029073502e-13"),
    SCplx("-1.793358077013325427172502210691883e-13",
          "4.88370679068763533170817657185298e-13"),
    SCplx("-1.966254535970681547698925743534404e-13",
          "2.464244108839868067010245857213227e-13"),
    SCplx("-1.603767247983122084959410317934846e-13",
          "1.041088248329578862951769794961038e-13"),
    SCplx("-1.123363405992863077204497471131348e-13",
          "2.918978643042732515882288386971914e-14"),
    SCplx("-7.03541121970186842382910576245347e-14",
          "-4.74513403449819605222506141811032e-15"),
    SCplx("-3.96714946556451741686571108489576e-14",
          "-1.625694331400665388741858021208855e-14"),
    SCplx("-1.977516954923575494461628472432966e-14",
          "-1.701436435721646286531344269987372e-14"),
    SCplx("-8.14959099381287857417118674075746e-15",
          "-1.363524538236766182051857884241711e-14"),
    SCplx("-2.085207137748006498231612513468254e-15",
          "-9.45231252379170191958744405611826e-15"),
    SCplx("6.15495728879612791768191176834071e-16",
          "-5.87009036081725712082543328674066e-15"),
    SCplx("1.488433744964267776565162790049522e-15",
          "-3.27938207238443039231080309153402e-15"),
    SCplx("1.495058526117230488694813492218305e-15",
          "-1.612320540400329015502756952043233e-15"),
    SCplx("1.177892037642348529168327347854799e-15",
          "-6.45789754408524747077776313293464e-16"),
    SCplx("8.07892101341592310437015504798215e-16",
          "-1.469195229505211968243546658332625e-16"),
    SCplx("4.97201733114964739403413909069878e-16",
          "7.09444567357391922031226103539253e-17") };

static Cplx li2s4[64] = {
    SCplx("-0.5",
          "-0.5"),
    SCplx("60.",
          "0"),
    SCplx("0.569568005811491678582884662471362",
          "0"),
    SCplx("-0.483472806361078515041877273029679",
          "-0.400156153742007570186900153806013"),
    SCplx("0.779895920333719725993168220242667",
          "-0.1363948115404353391903589915253442"),
    SCplx("0.1217505543966421934014046143586613",
          "-0.0581453659370775325917636058840055"),
    SCplx("0.02907012563970977387309400564977052",
          "-0.02659728022247981732877881349511124"),
    SCplx("0.0071879673962558007415697274493278",
          "-0.01241722106330886006807128102532799"),
    SCplx("0.00125659706635755253879875713919985",
          "-0.00576415076765172864771280677972463"),
    SCplx("-0.0002576280844118134240950413671039809",
          "-0.002607956528341067655426303265770397"),
    SCplx("-0.0004935487156929456872087715900828",
          "-0.001124662475748884579236319722666452"),
    SCplx("-0.000399249078225887197425169184369881",
          "-0.000446167397191803673381247473153552"),
    SCplx("-0.0002605302003712807740501481400208297",
          "-0.0001503629501919257564054029233632636"),
    SCplx("-0.000151532546617996988521107068156795",
          "-0.00003155738594969159523084041611930162"),
    SCplx("-0.0000806826005160805306835886220691788",
          "9.18550606209581208206059276135762e-6"),
    SCplx("-0.00003930474385554659811200675413823",
          "0.00001814388799969195056548147723102198"),
    SCplx("-0.00001708473996950685414551051201690994",
          "0.00001597814058432276288178400844341206"),
    SCplx("-6.12006385986874408554823683473155e-6",
          "0.0000112265396615231059209493074604089"),
    SCplx("-1.257675513122595620292334082701143e-6",
          "6.9460171350133457203500889611787e-6"),
    SCplx("5.52641906789244885470811865239377e-7",
          "3.89193605709411167351893827030402e-6"),
    SCplx("9.82033220407864996696235421687905e-7",
          "1.975177017133992271104118969472606e-6"),
    SCplx("8.78079000667178922857197447860744e-7",
          "8.8428643635271497484927563826725e-7"),
    SCplx("6.32035290588297142856424795045234e-7",
          "3.19717489512425967384307993250609e-7"),
    SCplx("4.00365759838524849465538254144209e-7",
          "5.95332726445834359330679856635268e-8"),
    SCplx("2.289695905363728432367678474359387e-7",
          "-4.005385720484172717378120807684e-8"),
    SCplx("1.180486631790774852462707964445076e-7",
          "-6.35814687215507739200262629461805e-8"),
    SCplx("5.32629424744345997666054431090718e-8",
          "-5.65128290416962289258651714329902e-8"),
    SCplx("1.901605894864554857744855745769415e-8",
          "-4.0943972971148429091153904153534e-8"),
    SCplx("2.988693756117404520176200505327049e-9",
          "-2.616333876895419125519169648011238e-8"),
    SCplx("-3.17252503039687276889951536037051e-9",
          "-1.507903723021365831816143940907637e-8"),
    SCplx("-4.55999963605061321728376841046451e-9",
          "-7.80914094388978666886190976769966e-9"),
    SCplx("-3.99680504720150137203200977762128e-9",
          "-3.51314827972021835927045641458257e-9"),
    SCplx("-2.891570572982812694798440264393864e-9",
          "-1.222052363725805411315938624849328e-9"),
    SCplx("-1.85051346316704963878394556994658e-9",
          "-1.457481168438869797934897944172937e-10"),
    SCplx("-1.06778758177176250686604282572848e-9",
          "2.643520117676651463375335462111376e-10"),
    SCplx("-5.52050492284333497648019170984039e-10",
          "3.49196260837518674862177513542311e-10"),
    SCplx("-2.460217121902702917662270617616751e-10",
          "3.008646790974034169801276940861572e-10"),
    SCplx("-8.24905890329304631456398176458458e-11",
          "2.164673571164018796324520295171919e-10"),
    SCplx("-5.90461873540450951351790914010409e-12",
          "1.381859906415017839719679133785476e-10"),
    SCplx("2.275530562551297926883337002547087e-11",
          "7.95232463456273294291975899248796e-11"),
    SCplx("2.797812675545060119004441806580648e-11",
          "4.08850049683940650233089858961214e-11"),
    SCplx("2.366960121555284767725358643632952e-11",
          "1.79653550807729359368209881511388e-11"),
    SCplx("1.689765902387195290114207044792461e-11",
          "5.74613088230857210043620186473995e-12"),
    SCplx("1.073372832912279449042826565688896e-11",
          "6.7854725709894303584150767620597e-14"),
    SCplx("6.14514967713168174348376334391957e-12",
          "-2.003465554531484199759238708999382e-12"),
    SCplx("3.133229623086484847041879060512543e-12",
          "-2.316548296957670976517379888430361e-12"),
    SCplx("1.352337379414484537527155091201529e-12",
          "-1.924043581889195084419953367811642e-12"),
    SCplx("4.0784863044199786107596761119217e-13",
          "-1.361107907926621126974794106525516e-12"),
    SCplx("-2.611458978604217192678820021966216e-14",
          "-8.58969390062648708329314029073502e-13"),
    SCplx("-1.793358077013325427172502210691883e-13",
          "-4.88370679068763533170817657185298e-13"),
    SCplx("-1.966254535970681547698925743534404e-13",
          "-2.464244108839868067010245857213227e-13"),
    SCplx("-1.603767247983122084959410317934846e-13",
          "-1.041088248329578862951769794961038e-13"),
    SCplx("-1.123363405992863077204497471131348e-13",
          "-2.918978643042732515882288386971914e-14"),
    SCplx("-7.03541121970186842382910576245347e-14",
          "4.74513403449819605222506141811032e-15"),
    SCplx("-3.96714946556451741686571108489576e-14",
          "1.625694331400665388741858021208855e-14"),
    SCplx("-1.977516954923575494461628472432966e-14",
          "1.701436435721646286531344269987372e-14"),
    SCplx("-8.14959099381287857417118674075746e-15",
          "1.363524538236766182051857884241711e-14"),
    SCplx("-2.085207137748006498231612513468254e-15",
          "9.45231252379170191958744405611826e-15"),
    SCplx("6.15495728879612791768191176834071e-16",
          "5.87009036081725712082543328674066e-15"),
    SCplx("1.488433744964267776565162790049522e-15",
          "3.27938207238443039231080309153402e-15"),
    SCplx("1.495058526117230488694813492218305e-15",
          "1.612320540400329015502756952043233e-15"),
    SCplx("1.177892037642348529168327347854799e-15",
          "6.45789754408524747077776313293464e-16"),
    SCplx("8.07892101341592310437015504798215e-16",
          "1.469195229505211968243546658332625e-16"),
    SCplx("4.97201733114964739403413909069878e-16",
          "-7.09444567357391922031226103539253e-17") };

static Cplx li2s5[64] = {
    SCplx("0",
          "0"),
    SCplx("60.",
          "0"),
    SCplx("0.901227809639395403924248942006443",
          "0"),
    SCplx("0",
          "0"),
    SCplx("1.",
          "0"),
    SCplx("0.25",
          "0"),
    SCplx("0.1111111111111111111111111111111111",
          "0"),
    SCplx("0.0625",
          "0"),
    SCplx("0.04",
          "0"),
    SCplx("0.02777777777777777777777777777777778",
          "0"),
    SCplx("0.02040816326530612244897959183673469",
          "0"),
    SCplx("0.015625",
          "0"),
    SCplx("0.01234567901234567901234567901234568",
          "0"),
    SCplx("0.01",
          "0"),
    SCplx("0.00826446280991735537190082644628099",
          "0"),
    SCplx("0.00694444444444444444444444444444444",
          "0"),
    SCplx("0.00591715976331360946745562130177515",
          "0"),
    SCplx("0.00510204081632653061224489795918367",
          "0"),
    SCplx("0.00444444444444444444444444444444444",
          "0"),
    SCplx("0.00390625",
          "0"),
    SCplx("0.00346020761245674740484429065743945",
          "0"),
    SCplx("0.00308641975308641975308641975308642",
          "0"),
    SCplx("0.002770083102493074792243767313019391",
          "0"),
    SCplx("0.0025",
          "0"),
    SCplx("0.00226757369614512471655328798185941",
          "0"),
    SCplx("0.002066115702479338842975206611570248",
          "0"),
    SCplx("0.001890359168241965973534971644612476",
          "0"),
    SCplx("0.001736111111111111111111111111111111",
          "0"),
    SCplx("0.0016",
          "0"),
    SCplx("0.001479289940828402366863905325443787",
          "0"),
    SCplx("0.001371742112482853223593964334705075",
          "0"),
    SCplx("0.001275510204081632653061224489795918",
          "0"),
    SCplx("0.001189060642092746730083234244946492",
          "0"),
    SCplx("0.001111111111111111111111111111111111",
          "0"),
    SCplx("0.001040582726326742976066597294484912",
          "0"),
    SCplx("0.0009765625",
          "0"),
    SCplx("0.000918273645546372819100091827364555",
          "0"),
    SCplx("0.000865051903114186851211072664359862",
          "0"),
    SCplx("0.000816326530612244897959183673469388",
          "0"),
    SCplx("0.000771604938271604938271604938271605",
          "0"),
    SCplx("0.000730460189919649379108838568298028",
          "0"),
    SCplx("0.000692520775623268698060941828254848",
          "0"),
    SCplx("0.00065746219592373438527284681130835",
          "0"),
    SCplx("0.000625",
          "0"),
    SCplx("0.000594883997620464009518143961927424",
          "0"),
    SCplx("0.000566893424036281179138321995464853",
          "0"),
    SCplx("0.0005408328826392644672796106003245",
          "0"),
    SCplx("0.000516528925619834710743801652892562",
          "0"),
    SCplx("0.000493827160493827160493827160493827",
          "0"),
    SCplx("0.000472589792060491493383742911153119",
          "0"),
    SCplx("0.000452693526482571299230421004979629",
          "0"),
    SCplx("0.000434027777777777777777777777777778",
          "0"),
    SCplx("0.000416493127863390254060807996668055",
          "0"),
    SCplx("0.0004",
          "0"),
    SCplx("0.000384467512495194156093810073048827",
          "0"),
    SCplx("0.000369822485207100591715976331360947",
          "0"),
    SCplx("0.000355998576005695977216091135635457",
          "0"),
    SCplx("0.000342935528120713305898491083676269",
          "0"),
    SCplx("0.00033057851239669421487603305785124",
          "0"),
    SCplx("0.00031887755102040816326530612244898",
          "0"),
    SCplx("0.0003077870113881194213604185903354878",
          "0"),
    SCplx("0.0002972651605231866825208085612366231",
          "0"),
    SCplx("0.0002872737719046251077276644642344154",
          "0"),
    SCplx("0.0002777777777777777777777777777777778",
          "0") };

static Cplx li2s6[64] = {
    SCplx("0",
          "1."),
    SCplx("60.",
          "0"),
    SCplx("0.635842776760887987505909819506124",
          "0"),
    SCplx("-0.2056167583560283045590518958307531",
          "0.915965594177219015054603514932384"),
    SCplx("0.785398163397448309615660845819876",
          "0.346573590279972654708616060729088"),
    SCplx("0.0767132048600136726456919696354559",
          "0.1426990816987241548078304229099379"),
    SCplx("-0.01179938779914943653855361527329191",
          "0.0511421365733424484304613130903039"),
    SCplx("-0.0175232690966735029895126514843946",
          "0.0119837924839712559294181218783644"),
    SCplx("-0.00958703398717700474353449750269152",
          "-0.001518615277338802391610121187515677"),
    SCplx("-0.00290115393555099800699156567707027",
          "-0.00382252832264750395294541458557627"),
    SCplx("0.000300262371793098626334164882874897",
          "-0.002486703373329426863135627723203088"),
    SCplx("0.001059794023091819933815102829231274",
          "-0.000853341853252467273386177156055894"),
    SCplx("0.000758526091779970909676601916494128",
          "0.0000739835760816177189467580704277988"),
    SCplx("0.0002806370037487662751701399588372033",
          "0.000335451260379751596486719502622493"),
    SCplx("-0.00002086478216341054226065409329317522",
          "0.0002551245488625147956092181443974576"),
    SCplx("-0.0001154929576694264414296620869097907",
          "0.0000992451618047524574731882932691348"),
    SCplx("-0.0000916109185890022684367891937868937",
          "-6.44862759229107414020090073724266e-6"),
    SCplx("-0.0000369378128401253212654178449198131",
          "-0.0000421414573711065020099855700548628"),
    SCplx("2.129645927318449495034151098824354e-6",
          "-0.0000344752919841169665143899885918256"),
    SCplx("0.00001604454456844298944057394763816982",
          "-0.00001427949860980562026507215001151883"),
    SCplx("0.00001343952810334646613183261177554714",
          "7.39534593828695944069597777101009e-7"),
    SCplx("5.68431209929250611818263477914316e-6",
          "6.31012621525205461470465621938929e-6"),
    SCplx("-2.671224963206599273810193423454103e-7",
          "5.38513777827711105933091715918826e-6"),
    SCplx("-2.545979573573781822153844985439374e-6",
          "2.316134944284846753198557940561334e-6"),
    SCplx("-2.205842804080806431617674229106032e-6",
          "-9.95936414988398306227095099422611e-8"),
    SCplx("-9.61819164716475399773560835747755e-7",
          "-1.048691399566310901176178214363117e-6"),
    SCplx("3.81134138144159608088344975331004e-8",
          "-9.20000940163585165000797321150027e-7"),
    SCplx("4.39383826714740130951851055957181e-7",
          "-4.0575838603654702306544665000904e-7"),
    SCplx("3.89528050595085142142828784008678e-7",
          "1.490743197948385904711034705222736e-8"),
    SCplx("1.734664115581885970700862047574737e-7",
          "1.867457217260434059065661384698827e-7"),
    SCplx("-5.93987946838367862227736411059932e-9",
          "1.670417296486260564378607897664562e-7"),
    SCplx("-8.0341619925725390401058883253633e-8",
          "7.50065927480797596353965629145147e-8"),
    SCplx("-7.24201585153873541307277159174624e-8",
          "-2.404770654887569057180005505970761e-9"),
    SCplx("-3.27530643726891430148409372062972e-8",
          "-3.49284772257939825562551828581447e-8"),
    SCplx("9.87152019585574516806090937989524e-10",
          "-3.1696513909054009369200906973836e-8"),
    SCplx("1.53241540363920393183488625018714e-8",
          "-1.442554029403050694490861553285491e-8"),
    SCplx("1.398840270936291582536593021367748e-8",
          "4.10174877618795702641321213935899e-10"),
    SCplx("6.40170596214182841339001889306935e-9",
          "6.77716222749217052925445454785631e-9"),
    SCplx("-1.7227311237894885026735248514445e-10",
          "6.21880007750920474443601835326736e-9"),
    SCplx("-3.018518118510933184074700383136922e-9",
          "2.860049764254593379700391433093689e-9"),
    SCplx("-2.782751121977442207276056529496563e-9",
          "-7.30497116855626175381469193284169e-11"),
    SCplx("-1.28545062412159656940986974924566e-9",
          "-1.352942854320496715334936976444377e-9"),
    SCplx("3.124213820937736635873751281085067e-11",
          "-1.252490351708222298399360268495771e-9"),
    SCplx("6.0984840291151033068296600537312e-10",
          "-5.80868605249863478056641181419677e-10"),
    SCplx("5.66701078292549734689406030653343e-10",
          "1.346532210497959091021073694938551e-11"),
    SCplx("2.637641996194275886643064757189797e-10",
          "2.762992766589146945487175014682174e-10"),
    SCplx("-5.8442778644521158272080136156896e-12",
          "2.576301484654874121837412088417941e-10"),
    SCplx("-1.257608696676129625410874710087089e-10",
          "1.203025947833988043527972425077114e-10"),
    SCplx("-1.176292037882121642560684148964289e-10",
          "-2.552759886331411858356234279222446e-12"),
    SCplx("-5.50917636622995850177916065625964e-11",
          "-5.74830184156272379799703092585838e-11"),
    SCplx("1.121543670992592768555584824774922e-12",
          "-5.39195984779953385280513596144561e-11"),
    SCplx("2.63757749390518961916956796934102e-11",
          "-2.53223203928049590311439331214859e-11"),
    SCplx("2.480553834397220476520222020063925e-11",
          "4.95382943956183599348148815313395e-13"),
    SCplx("1.167873793439041456243473252833981e-11",
          "1.214521435762528618010225742927953e-11"),
    SCplx("-2.198876495560403726492719894897338e-13",
          "1.144974307293177898277914953758805e-11"),
    SCplx("-5.61071664360780576327623225764198e-12",
          "5.40318002162609171973576302991599e-12"),
    SCplx("-5.30123322876522206464640901048361e-12",
          "-9.8046665626941412880599428397642e-14"),
    SCplx("-2.507046650306691018944233475063251e-12",
          "-2.599784606106806657788875929576682e-12"),
    SCplx("4.39027994894343734385057948301704e-14",
          "-2.461463983937478454963429230062101e-12"),
    SCplx("1.207999432775635799923497863940862e-12",
          "-1.166391016235836065859909081376213e-12"),
    SCplx("1.145928015950996836634296641352068e-12",
          "1.973556476268164350253424226771399e-14"),
    SCplx("5.44018239357835563070255973040592e-13",
          "5.6275710060309488535233810881817e-13"),
    SCplx("-8.90407282228350761989053128706147e-15",
          "5.34797591233126485730082142989057e-13"),
    SCplx("-2.627988249906877912998350112273746e-13",
          "2.543298014466411371751867402795873e-13") };

static Cplx li2s7[64] = {
    SCplx("0",
          "-1."),
    SCplx("60.",
          "0"),
    SCplx("0.635842776760887987505909819506124",
          "0"),
    SCplx("-0.2056167583560283045590518958307531",
          "-0.915965594177219015054603514932384"),
    SCplx("0.785398163397448309615660845819876",
          "-0.346573590279972654708616060729088"),
    SCplx("0.0767132048600136726456919696354559",
          "-0.1426990816987241548078304229099379"),
    SCplx("-0.01179938779914943653855361527329191",
          "-0.0511421365733424484304613130903039"),
    SCplx("-0.0175232690966735029895126514843946",
          "-0.0119837924839712559294181218783644"),
    SCplx("-0.00958703398717700474353449750269152",
          "0.001518615277338802391610121187515677"),
    SCplx("-0.00290115393555099800699156567707027",
          "0.00382252832264750395294541458557627"),
    SCplx("0.000300262371793098626334164882874897",
          "0.002486703373329426863135627723203088"),
    SCplx("0.001059794023091819933815102829231274",
          "0.000853341853252467273386177156055894"),
    SCplx("0.000758526091779970909676601916494128",
          "-0.0000739835760816177189467580704277988"),
    SCplx("0.0002806370037487662751701399588372033",
          "-0.000335451260379751596486719502622493"),
    SCplx("-0.00002086478216341054226065409329317522",
          "-0.0002551245488625147956092181443974576"),
    SCplx("-0.0001154929576694264414296620869097907",
          "-0.0000992451618047524574731882932691348"),
    SCplx("-0.0000916109185890022684367891937868937",
          "6.44862759229107414020090073724266e-6"),
    SCplx("-0.0000369378128401253212654178449198131",
          "0.0000421414573711065020099855700548628"),
    SCplx("2.129645927318449495034151098824354e-6",
          "0.0000344752919841169665143899885918256"),
    SCplx("0.00001604454456844298944057394763816982",
          "0.00001427949860980562026507215001151883"),
    SCplx("0.00001343952810334646613183261177554714",
          "-7.39534593828695944069597777101009e-7"),
    SCplx("5.68431209929250611818263477914316e-6",
          "-6.31012621525205461470465621938929e-6"),
    SCplx("-2.671224963206599273810193423454103e-7",
          "-5.38513777827711105933091715918826e-6"),
    SCplx("-2.545979573573781822153844985439374e-6",
          "-2.316134944284846753198557940561334e-6"),
    SCplx("-2.205842804080806431617674229106032e-6",
          "9.95936414988398306227095099422611e-8"),
    SCplx("-9.61819164716475399773560835747755e-7",
          "1.048691399566310901176178214363117e-6"),
    SCplx("3.81134138144159608088344975331004e-8",
          "9.20000940163585165000797321150027e-7"),
    SCplx("4.39383826714740130951851055957181e-7",
          "4.0575838603654702306544665000904e-7"),
    SCplx("3.89528050595085142142828784008678e-7",
          "-1.490743197948385904711034705222736e-8"),
    SCplx("1.734664115581885970700862047574737e-7",
          "-1.867457217260434059065661384698827e-7"),
    SCplx("-5.93987946838367862227736411059932e-9",
          "-1.670417296486260564378607897664562e-7"),
    SCplx("-8.0341619925725390401058883253633e-8",
          "-7.50065927480797596353965629145147e-8"),
    SCplx("-7.24201585153873541307277159174624e-8",
          "2.404770654887569057180005505970761e-9"),
    SCplx("-3.27530643726891430148409372062972e-8",
          "3.49284772257939825562551828581447e-8"),
    SCplx("9.87152019585574516806090937989524e-10",
          "3.1696513909054009369200906973836e-8"),
    SCplx("1.53241540363920393183488625018714e-8",
          "1.442554029403050694490861553285491e-8"),
    SCplx("1.398840270936291582536593021367748e-8",
          "-4.10174877618795702641321213935899e-10"),
    SCplx("6.40170596214182841339001889306935e-9",
          "-6.77716222749217052925445454785631e-9"),
    SCplx("-1.7227311237894885026735248514445e-10",
          "-6.21880007750920474443601835326736e-9"),
    SCplx("-3.018518118510933184074700383136922e-9",
          "-2.860049764254593379700391433093689e-9"),
    SCplx("-2.782751121977442207276056529496563e-9",
          "7.30497116855626175381469193284169e-11"),
    SCplx("-1.28545062412159656940986974924566e-9",
          "1.352942854320496715334936976444377e-9"),
    SCplx("3.124213820937736635873751281085067e-11",
          "1.252490351708222298399360268495771e-9"),
    SCplx("6.0984840291151033068296600537312e-10",
          "5.80868605249863478056641181419677e-10"),
    SCplx("5.66701078292549734689406030653343e-10",
          "-1.346532210497959091021073694938551e-11"),
    SCplx("2.637641996194275886643064757189797e-10",
          "-2.762992766589146945487175014682174e-10"),
    SCplx("-5.8442778644521158272080136156896e-12",
          "-2.576301484654874121837412088417941e-10"),
    SCplx("-1.257608696676129625410874710087089e-10",
          "-1.203025947833988043527972425077114e-10"),
    SCplx("-1.176292037882121642560684148964289e-10",
          "2.552759886331411858356234279222446e-12"),
    SCplx("-5.50917636622995850177916065625964e-11",
          "5.74830184156272379799703092585838e-11"),
    SCplx("1.121543670992592768555584824774922e-12",
          "5.39195984779953385280513596144561e-11"),
    SCplx("2.63757749390518961916956796934102e-11",
          "2.53223203928049590311439331214859e-11"),
    SCplx("2.480553834397220476520222020063925e-11",
          "-4.95382943956183599348148815313395e-13"),
    SCplx("1.167873793439041456243473252833981e-11",
          "-1.214521435762528618010225742927953e-11"),
    SCplx("-2.198876495560403726492719894897338e-13",
          "-1.144974307293177898277914953758805e-11"),
    SCplx("-5.61071664360780576327623225764198e-12",
          "-5.40318002162609171973576302991599e-12"),
    SCplx("-5.30123322876522206464640901048361e-12",
          "9.8046665626941412880599428397642e-14"),
    SCplx("-2.507046650306691018944233475063251e-12",
          "2.599784606106806657788875929576682e-12"),
    SCplx("4.39027994894343734385057948301704e-14",
          "2.461463983937478454963429230062101e-12"),
    SCplx("1.207999432775635799923497863940862e-12",
          "1.166391016235836065859909081376213e-12"),
    SCplx("1.145928015950996836634296641352068e-12",
          "-1.973556476268164350253424226771399e-14"),
    SCplx("5.44018239357835563070255973040592e-13",
          "-5.6275710060309488535233810881817e-13"),
    SCplx("-8.90407282228350761989053128706147e-15",
          "-5.34797591233126485730082142989057e-13"),
    SCplx("-2.627988249906877912998350112273746e-13",
          "-2.543298014466411371751867402795873e-13") };

static Cplx li2s8[64] = {
    SCplx("0",
          "0.5"),
    SCplx("60.",
          "0"),
    SCplx("0.805507910646843395967212785631611",
          "0"),
    SCplx("-0.058975074421565863455270698487258",
          "0.487222358294522357110234497693338"),
    SCplx("0.927295218001612232428512462922429",
          "0.2231435513142097557662950903098345"),
    SCplx("0.1768564486857902442337049096901655",
          "0.1272952180016122324285124629224288"),
    SCplx("0.0436063759978503567619833827700949",
          "0.0758085982477203256449398795868873"),
    SCplx("0.00362043596175284486592351395300234",
          "0.0440762306634422018096417408218091"),
    SCplx("-0.00908196906150752289542678531489449",
          "0.02371269753880455178547762232480374"),
    SCplx("-0.01153182923134091964246270387467291",
          "0.01080471823082079517428869114184251"),
    SCplx("-0.00994027887188326791782823243363478",
          "0.003051721317701280612921079071989302"),
    SCplx("-0.00703742659169152678689760266169557",
          "-0.001128516597224290284770835330289436"),
    SCplx("-0.00411044160493459504929629274615211",
          "-0.002917238385229380954484626954125449"),
    SCplx("-0.001733652151031558726372115927018636",
          "-0.00321614173332671553317777138751825"),
    SCplx("-0.0000931292412241535760404156590577306",
          "-0.002700253889148288593403847140033884"),
    SCplx("0.00083941204283246848184644702945606",
          "-0.001849729543456402768195307496151294"),
    SCplx("0.001200292798996435879745183069817774",
          "-0.00097829853179646844377066189433753"),
    SCplx("0.001164999197626408428541119342231236",
          "-0.0002636472424439817178358688044043545"),
    SCplx("0.000904356118518670635198383672983366",
          "0.00022037835337805763803866086740307"),
    SCplx("0.000559341192352675262010844206952577",
          "0.000471942061106774107663636053510479"),
    SCplx("0.0002300479570891781502802144875096869",
          "0.000532324344206824022608647918969557"),
    SCplx("-0.000025102548089800670156204239099359",
          "0.000462020575017202649875699260720912"),
    SCplx("-0.000183485059430943593916529593412722",
          "0.000322990779936872835493507757495951"),
    SCplx("-0.0002488976538053974695429278971370444",
          "0.0001672689534885411673480674567263545"),
    SCplx("-0.000241276050357263767139176108050199",
          "0.00003133310240680956810870876735801061"),
    SCplx("-0.0001873671632732716784066691186358558",
          "-0.0000649163786031415293349639119053583"),
    SCplx("-0.0001134957624503902828279741764340182",
          "-0.0001159906318022548821882523850583169"),
    SCplx("-0.0000408846042138397231426611895077911",
          "-0.0001268868791709048934539070265709986"),
    SCplx("0.00001654964846425486002798149101631738",
          "-0.0001086400875788911727266028171882922"),
    SCplx("0.0000523676742919182860689389561313312",
          "-0.0000742745976993943192651703634301589"),
    SCplx("0.0000663768928439564226477077084865738",
          "-0.0000357205015652609904074670816388037"),
    SCplx("0.0000626628366775744053813893294039363",
          "-1.922052052844458444137377019279583e-6"),
    SCplx("0.000047463178156542169858931463012599",
          "0.0000219062910272461310054374912627736"),
    SCplx("0.00002731223536333199565693262365059173",
          "0.0000341030565516718789970782949737833"),
    SCplx("7.70567936545358995000720969375266e-6",
          "0.000035779041931278287775632189672113"),
    SCplx("-7.63194137746812359446637631552542e-6",
          "0.00002975909017664038365151238153003288"),
    SCplx("-0.00001692590073041183484697764105703346",
          "0.00001952359709184947692884826795534464"),
    SCplx("-0.00002010958631525096270806837498657096",
          "8.34424419730755682522550166553042e-6"),
    SCplx("-0.00001833200268906909993924910688204835",
          "-1.284121923153571008677568527288795e-6"),
    SCplx("-0.00001337980727765910125338026154593553",
          "-7.89720321960331495689850925349859e-6"),
    SCplx("-7.14665628577869975549675529081443e-6",
          "-0.00001104502882215298998843450055681024"),
    SCplx("-1.235577132485186969712078218746479e-6",
          "-0.0000110869971689487922334691714444582"),
    SCplx("3.26906125296412495002895219795913e-6",
          "-8.89093751093979845843053370277199e-6"),
    SCplx("5.86528315621286436784555331100244e-6",
          "-5.52034191882826442130179913135313e-6"),
    SCplx("6.56735919666865340785854428404645e-6",
          "-1.972331801137025547409744471427836e-6"),
    SCplx("5.75882205037743983328250049284849e-6",
          "9.98134374632845896412965634429174e-7"),
    SCplx("4.0151834224751039473481178374975e-6",
          "2.958399576410140993328452084543555e-6"),
    SCplx("1.938589671080882815530491521786867e-6",
          "3.79380569936728707165962757553561e-6"),
    SCplx("3.27626920675054070045941403420934e-8",
          "3.64302736991770157964056867039493e-6"),
    SCplx("-1.368822320761547220317810983974766e-6",
          "2.801962903855271541094727658234072e-6"),
    SCplx("-2.122209906108272117207554089127133e-6",
          "1.62320205490234032264920520557572e-6"),
    SCplx("-2.250196314953763614998708903601468e-6",
          "4.31616770827484847137914197130563e-7"),
    SCplx("-1.893222519738108810874264850683176e-6",
          "-5.31989142159558496058810964081607e-7"),
    SCplx("-1.250461237261081617163628772789278e-6",
          "-1.135799726042719299876384875155833e-6"),
    SCplx("-5.25103124599756030888920378840491e-7",
          "-1.354026185999670215596628496474029e-6"),
    SCplx("1.166738975917818041463151908087943e-7",
          "-1.244026984819050299813815757581865e-6"),
    SCplx("5.68703607839186116404876272223474e-7",
          "-9.13198863114712651628970004304184e-7"),
    SCplx("7.90066380988593862708461827071822e-7",
          "-4.84752708376836646974174302570052e-7"),
    SCplx("7.96184666285674385848656109437794e-7",
          "-6.93187388828969285785758651862788e-8"),
    SCplx("6.41191044317010718386925698819739e-7",
          "2.536098914766493657649101788981963e-7"),
    SCplx("3.9726513276141868697961764936643e-7",
          "4.43329334659786301175620288633697e-7"),
    SCplx("1.357508818398077957175049958231693e-7",
          "4.9599487445622905458680082872686e-7"),
    SCplx("-8.67178429759176398898765271662648e-8",
          "4.35948183409053458163705703080625e-7"),
    SCplx("-2.356554541792419991496551487840884e-7",
          "3.037227684629582555673663449118356e-7") };

static Cplx li2s9[64] = {
    SCplx("0",
          "-0.5"),
    SCplx("60.",
          "0"),
    SCplx("0.805507910646843395967212785631611",
          "0"),
    SCplx("-0.058975074421565863455270698487258",
          "-0.487222358294522357110234497693338"),
    SCplx("0.927295218001612232428512462922429",
          "-0.2231435513142097557662950903098345"),
    SCplx("0.1768564486857902442337049096901655",
          "-0.1272952180016122324285124629224288"),
    SCplx("0.0436063759978503567619833827700949",
          "-0.0758085982477203256449398795868873"),
    SCplx("0.00362043596175284486592351395300234",
          "-0.0440762306634422018096417408218091"),
    SCplx("-0.00908196906150752289542678531489449",
          "-0.02371269753880455178547762232480374"),
    SCplx("-0.01153182923134091964246270387467291",
          "-0.01080471823082079517428869114184251"),
    SCplx("-0.00994027887188326791782823243363478",
          "-0.003051721317701280612921079071989302"),
    SCplx("-0.00703742659169152678689760266169557",
          "0.001128516597224290284770835330289436"),
    SCplx("-0.00411044160493459504929629274615211",
          "0.002917238385229380954484626954125449"),
    SCplx("-0.001733652151031558726372115927018636",
          "0.00321614173332671553317777138751825"),
    SCplx("-0.0000931292412241535760404156590577306",
          "0.002700253889148288593403847140033884"),
    SCplx("0.00083941204283246848184644702945606",
          "0.001849729543456402768195307496151294"),
    SCplx("0.001200292798996435879745183069817774",
          "0.00097829853179646844377066189433753"),
    SCplx("0.001164999197626408428541119342231236",
          "0.0002636472424439817178358688044043545"),
    SCplx("0.000904356118518670635198383672983366",
          "-0.00022037835337805763803866086740307"),
    SCplx("0.000559341192352675262010844206952577",
          "-0.000471942061106774107663636053510479"),
    SCplx("0.0002300479570891781502802144875096869",
          "-0.000532324344206824022608647918969557"),
    SCplx("-0.000025102548089800670156204239099359",
          "-0.000462020575017202649875699260720912"),
    SCplx("-0.000183485059430943593916529593412722",
          "-0.000322990779936872835493507757495951"),
    SCplx("-0.0002488976538053974695429278971370444",
          "-0.0001672689534885411673480674567263545"),
    SCplx("-0.000241276050357263767139176108050199",
          "-0.00003133310240680956810870876735801061"),
    SCplx("-0.0001873671632732716784066691186358558",
          "0.0000649163786031415293349639119053583"),
    SCplx("-0.0001134957624503902828279741764340182",
          "0.0001159906318022548821882523850583169"),
    SCplx("-0.0000408846042138397231426611895077911",
          "0.0001268868791709048934539070265709986"),
    SCplx("0.00001654964846425486002798149101631738",
          "0.0001086400875788911727266028171882922"),
    SCplx("0.0000523676742919182860689389561313312",
          "0.0000742745976993943192651703634301589"),
    SCplx("0.0000663768928439564226477077084865738",
          "0.0000357205015652609904074670816388037"),
    SCplx("0.0000626628366775744053813893294039363",
          "1.922052052844458444137377019279583e-6"),
    SCplx("0.000047463178156542169858931463012599",
          "-0.0000219062910272461310054374912627736"),
    SCplx("0.00002731223536333199565693262365059173",
          "-0.0000341030565516718789970782949737833"),
    SCplx("7.70567936545358995000720969375266e-6",
          "-0.000035779041931278287775632189672113"),
    SCplx("-7.63194137746812359446637631552542e-6",
          "-0.00002975909017664038365151238153003288"),
    SCplx("-0.00001692590073041183484697764105703346",
          "-0.00001952359709184947692884826795534464"),
    SCplx("-0.00002010958631525096270806837498657096",
          "-8.34424419730755682522550166553042e-6"),
    SCplx("-0.00001833200268906909993924910688204835",
          "1.284121923153571008677568527288795e-6"),
    SCplx("-0.00001337980727765910125338026154593553",
          "7.89720321960331495689850925349859e-6"),
    SCplx("-7.14665628577869975549675529081443e-6",
          "0.00001104502882215298998843450055681024"),
    SCplx("-1.235577132485186969712078218746479e-6",
          "0.0000110869971689487922334691714444582"),
    SCplx("3.26906125296412495002895219795913e-6",
          "8.89093751093979845843053370277199e-6"),
    SCplx("5.86528315621286436784555331100244e-6",
          "5.52034191882826442130179913135313e-6"),
    SCplx("6.56735919666865340785854428404645e-6",
          "1.972331801137025547409744471427836e-6"),
    SCplx("5.75882205037743983328250049284849e-6",
          "-9.98134374632845896412965634429174e-7"),
    SCplx("4.0151834224751039473481178374975e-6",
          "-2.958399576410140993328452084543555e-6"),
    SCplx("1.938589671080882815530491521786867e-6",
          "-3.79380569936728707165962757553561e-6"),
    SCplx("3.27626920675054070045941403420934e-8",
          "-3.64302736991770157964056867039493e-6"),
    SCplx("-1.368822320761547220317810983974766e-6",
          "-2.801962903855271541094727658234072e-6"),
    SCplx("-2.122209906108272117207554089127133e-6",
          "-1.62320205490234032264920520557572e-6"),
    SCplx("-2.250196314953763614998708903601468e-6",
          "-4.31616770827484847137914197130563e-7"),
    SCplx("-1.893222519738108810874264850683176e-6",
          "5.31989142159558496058810964081607e-7"),
    SCplx("-1.250461237261081617163628772789278e-6",
          "1.135799726042719299876384875155833e-6"),
    SCplx("-5.25103124599756030888920378840491e-7",
          "1.354026185999670215596628496474029e-6"),
    SCplx("1.166738975917818041463151908087943e-7",
          "1.244026984819050299813815757581865e-6"),
    SCplx("5.68703607839186116404876272223474e-7",
          "9.13198863114712651628970004304184e-7"),
    SCplx("7.90066380988593862708461827071822e-7",
          "4.84752708376836646974174302570052e-7"),
    SCplx("7.96184666285674385848656109437794e-7",
          "6.93187388828969285785758651862788e-8"),
    SCplx("6.41191044317010718386925698819739e-7",
          "-2.536098914766493657649101788981963e-7"),
    SCplx("3.9726513276141868697961764936643e-7",
          "-4.43329334659786301175620288633697e-7"),
    SCplx("1.357508818398077957175049958231693e-7",
          "-4.9599487445622905458680082872686e-7"),
    SCplx("-8.67178429759176398898765271662648e-8",
          "-4.35948183409053458163705703080625e-7"),
    SCplx("-2.356554541792419991496551487840884e-7",
          "-3.037227684629582555673663449118356e-7") };

static Cplx li2s10[64] = {
    SCplx("0.25",
          "0"),
    SCplx("60.",
          "0"),
    SCplx("1.202523359207318580502808171013234",
          "0"),
    SCplx("0.2676526390827326069191838284878116",
          "0"),
    SCplx("1.15072828980712370975687602397531",
          "0"),
    SCplx("0.365210087052419247152914618716047",
          "0"),
    SCplx("0.2112916197120671927774128686090593",
          "0"),
    SCplx("0.1562485976539218784578848509629456",
          "0"),
    SCplx("0.1321032529395487543668672423506728",
          "0"),
    SCplx("0.1215213928078141658278636503262896",
          "0"),
    SCplx("0.1184652906331863651464558574481489",
          "0"),
    SCplx("0.1204815487581112271151071574983351",
          "0"),
    SCplx("0.1265501172778037163157550859271037",
          "0"),
    SCplx("0.1363437989269931652070120389042824",
          "0"),
    SCplx("0.1499398814950283562767529657028157",
          "0"),
    SCplx("0.1677043389146978984321850024131372",
          "0"),
    SCplx("0.1902529997366184180195977322753987",
          "0"),
    SCplx("0.2184534528008272877073974898263889",
          "0"),
    SCplx("0.2534534983163058525209186422136865",
          "0"),
    SCplx("0.2967312793264798452242914633029146",
          "0"),
    SCplx("0.350166828432813279364710222394014",
          "0"),
    SCplx("0.416137547332424663562840418726562",
          "0"),
    SCplx("0.497642289064083138451279915070527",
          "0"),
    SCplx("0.598460789987146520649272861762681",
          "0"),
    SCplx("0.723357516251034619019823653068071",
          "0"),
    SCplx("0.87834178010028909686561564242373",
          "0"),
    SCplx("1.070999463419074735320182972365176",
          "0"),
    SCplx("1.310916102217729233455831136728467",
          "0"),
    SCplx("1.610216729748250136429888339404521",
          "0"),
    SCplx("1.984255116062829189608466269295641",
          "0"),
    SCplx("2.452494348406546472543692933374947",
          "0"),
    SCplx("3.039632674515288566091549887325601",
          "0"),
    SCplx("3.7770439596503923849840639959765",
          "0"),
    SCplx("4.70462199588984455564040911806482",
          "0"),
    SCplx("5.87314355238065153586300013821693",
          "0"),
    SCplx("7.34729815511294079403902359555875",
          "0"),
    SCplx("9.20957531908624703567702456129251",
          "0"),
    SCplx("11.56525515489353927094704615851561",
          "0"),
    SCplx("14.54881960398817810394100694802528",
          "0"),
    SCplx("18.33219377811333650853517372606707",
          "0"),
    SCplx("23.13534615681704140628678427749709",
          "0"),
    SCplx("29.23993073548814277648223255180395",
          "0"),
    SCplx("37.0068540015220989445248927188446",
          "0"),
    SCplx("46.898908332897372503316393805521",
          "0"),
    SCplx("59.5099485745308642827189685947662",
          "0"),
    SCplx("75.6025229046958210353327682751412",
          "0"),
    SCplx("96.1564322225038393066551215127011",
          "0"),
    SCplx("122.4314226012310432551875992744055",
          "0"),
    SCplx("156.048162835836787962765414107317",
          "0"),
    SCplx("199.0928887672667003289200631314219",
          "0"),
    SCplx("254.2526924600129747093924293512457",
          "0"),
    SCplx("324.990507501292801126798000763028",
          "0"),
    SCplx("415.771534949351112520306130496003",
          "0"),
    SCplx("532.356354336115487536634196460382",
          "0"),
    SCplx("682.180513598005162135956802697352",
          "0"),
    SCplx("874.846307406150708228336289610171",
          "0"),
    SCplx("1122.760147574292617288717191094205",
          "0"),
    SCplx("1441.958939674406069207253723609769",
          "0"),
    SCplx("1853.181907618943984063807381354608",
          "0"),
    SCplx("2383.261266817584142218122670569032",
          "0"),
    SCplx("3066.927228808500315461900190070976",
          "0"),
    SCplx("3949.15158141563053524153056410675",
          "0"),
    SCplx("5088.19155819551969125027409395441",
          "0"),
    SCplx("6559.54453839471967229448619848081",
          "0") };

static Cplx li2s11[64] = {
    SCplx("0.25",
          "0.5"),
    SCplx("60.",
          "0"),
    SCplx("0.999419237488133274838156864848736",
          "0"),
    SCplx("0.1845853342047610073468488302462845",
          "0.552346828251386057009577899838716"),
    SCplx("1.023859911587405882639154146707092",
          "0.3042905910154584397041360290861582"),
    SCplx("0.2085620240911324336425679795866983",
          "0.2050640005560490225373612134235178"),
    SCplx("0.0361069372486123837373662211051644",
          "0.1383452403907865175932905152875093"),
    SCplx("-0.02648894998364000268193624662334269",
          "0.0846118799024913826401381041130302"),
    SCplx("-0.0479680437700611747223682676283933",
          "0.0402965901113145200734977812554835"),
    SCplx("-0.0477114027446127998770174178682522",
          "0.00596316191752434583283503130808585"),
    SCplx("-0.0351218424544675096378849230957472",
          "-0.0171191210562816482528773701370102"),
    SCplx("-0.01693699861049812567964958209228049",
          "-0.02844388140298074336279909217865161"),
    SCplx("0.001294989312556369897430779208377539",
          "-0.0289293551845192917139222525056181"),
    SCplx("0.01525585394613717466621305649175867",
          "-0.02102523192457376475645218454456426"),
    SCplx("0.02226332636366762531301989747014379",
          "-0.00836131831737699910507573149251581"),
    SCplx("0.021581563485058839535816853579508",
          "0.00494463707555649760558724765581028"),
    SCplx("0.01441096811180761147465845937550302",
          "0.01514521183162298602634196034501542"),
    SCplx("0.00348114454381898263118265427828852",
          "0.01967253553632893923147561093901025"),
    SCplx("-0.00770002448776372664401394626747089",
          "0.01768670527342890527957845578924426"),
    SCplx("-0.01578056916284628342505485611556135",
          "0.01020777429301455534331887916481074"),
    SCplx("-0.0184551887100455703917457265212095",
          "-0.0002230742878924127746876841209414141"),
    SCplx("-0.01507936851606803575765494016086782",
          "-0.01028374395781777920672005443668565"),
    SCplx("-0.00683263486035044775287138688524883",
          "-0.01682897846099057667339451441422554"),
    SCplx("0.00362997196475718079520695970535177",
          "-0.0178098241954861395182551428837549"),
    SCplx("0.01295912627094181315828217068268624",
          "-0.01289396711040288135696342339570355"),
    SCplx("0.01811755238113415642869397481692754",
          "-0.00359574542190006107033392175327439"),
    SCplx("0.01732558977441398850462339603359778",
          "0.00714454055808325638136269410090005"),
    SCplx("0.0106599082242268453999814505261167",
          "0.01583342651467621031403843091275241"),
    SCplx("0.0001044886657457163797527398716491711",
          "0.01950837904195550530301026136003566"),
    SCplx("-0.01099419147942210407522988444932204",
          "0.01671143130023920182989019706948209"),
    SCplx("-0.01893565550012342736805014000709021",
          "0.008041375360861513342123326466193"),
    SCplx("-0.02085088679232896178353495811262615",
          "-0.00391860000104693846110137512741031"),
    SCplx("-0.01569954205894419913486883541311038",
          "-0.01532017383150417023661137364720427"),
    SCplx("-0.00474342576228877331454414413168419",
          "-0.0222343630944222353335926545618193"),
    SCplx("0.00869997386740286480079110913164082",
          "-0.0219544597244695912833843962025523"),
    SCplx("0.02020454778341272359966646379633184",
          "-0.01400130042203843465366416358816846"),
    SCplx("0.02563353016596710705560308262834636",
          "-0.000473219424005588912646012969666898"),
    SCplx("0.0225665515474810257643649685992712",
          "0.01443602505400158243207112316069217"),
    SCplx("0.0112825226806147195390677729466176",
          "0.0256704673578564126971578678035783"),
    SCplx("-0.00507551799064007862189980248512523",
          "0.02895728148798445625884383966737837"),
    SCplx("-0.02129311982099566917243030607167049",
          "0.02235175544250854594180923164957882"),
    SCplx("-0.031667309517172471826203579748306",
          "0.007147827591496076722413967378607"),
    SCplx("-0.0319267657534752676543049663759621",
          "-0.01222461080808693489805913261341002"),
    SCplx("-0.02087061625200104355980888886758432",
          "-0.02939344897218082198127124478382659"),
    SCplx("-0.001131465275086980955628325280309896",
          "-0.0380440589365989530422420396877397"),
    SCplx("0.02130232000554192587052289610265472",
          "-0.0341303893371103193408694438890664"),
    SCplx("0.0387878622571520036060491502672556",
          "-0.01755857190760504083289691312493274"),
    SCplx("0.0445114984248418275157664728686793",
          "0.00730477451636377323681113793573486"),
    SCplx("0.0349881548561923379451127916620137",
          "0.0326218731574605438193150947080754"),
    SCplx("0.01170664628507893769196604474832924",
          "0.0494144833299951301376822326924639"),
    SCplx("-0.01876396521808395346092933449843291",
          "0.0505927708179964614634905837176356"),
    SCplx("-0.0464446093939434249159913075537801",
          "0.0337112259521203207968310812729987"),
    SCplx("-0.0610407394850069054359770407207384",
          "0.002446850464216891694104605978291647"),
    SCplx("-0.0555617885138140729739575093973786",
          "-0.033892455023395085581972722951953"),
    SCplx("-0.0292587994752226311404380732681947",
          "-0.0629233205374694460537634441405661"),
    SCplx("0.01125310263831136529473758422203868",
          "-0.0731858926613163418379110022872063"),
    SCplx("0.0533382488418121297985641829609507",
          "-0.0583695275321351389168514796608345"),
    SCplx("0.0820202133759996117215507858536354",
          "-0.02029593001154059391243678792843259"),
    SCplx("0.0850211066720839050058031317693631",
          "0.03057907294926788457640505786382308"),
    SCplx("0.0575594845037690601011860365582091",
          "0.0776814264780681619989445240555663"),
    SCplx("0.00515822750827609129835628605652963",
          "0.1033929762043261271032530958338434"),
    SCplx("-0.0568344310898902979019113477063064",
          "0.0952446237432061522637767970027559"),
    SCplx("-0.1073266084873834229486895538886402",
          "0.0511756609392527173567347689739879"),
    SCplx("-0.1262418320895555408400973238645278",
          "-0.01816751082255048690168162824914039") };

static Cplx li2s12[64] = {
    SCplx("0.25",
          "0.25"),
    SCplx("60.",
          "0"),
    SCplx("1.140477654284739752217074160112777",
          "0"),
    SCplx("0.2454094040383964319645602444734965",
          "0.284502867048803695506096946485656"),
    SCplx("1.113504738039019940453746259865665",
          "0.1734974795475488331518721975689806"),
    SCplx("0.3129977824134312263943815425653547",
          "0.1400072584914711073018740622966841"),
    SCplx("0.1426599454601302217383258601839482",
          "0.1239873652292801587900099736915608"),
    SCplx("0.0693623672992177625408295825200699",
          "0.1133422036796084277558071630719144"),
    SCplx("0.02511268643387809552538120705282514",
          "0.1037122617913749356560358711170487"),
    SCplx("-0.007177580375421718635695130283123",
          "0.0929153744041719331155755598929608"),
    SCplx("-0.033071265954047986727414069807341",
          "0.0796334108540299303311550073171897"),
    SCplx("-0.0543331250035398298779752120708067",
          "0.0630383584430065022903612578892142"),
    SCplx("-0.0711087527812740842886863036771689",
          "0.0427065538728065205896240534044074"),
    SCplx("-0.082720942942536163119465727286807",
          "0.01864224784487713344126357947538484"),
    SCplx("-0.0880533007242563096759960948883234",
          "-0.00865451101711508465587146684034878"),
    SCplx("-0.0858097640596069891794549247095556",
          "-0.0381089213188498216278042423303776"),
    SCplx("-0.0747518305497207595353164095673027",
          "-0.0680061476551414375312525418282261"),
    SCplx("-0.0539516328709526230302181012544576",
          "-0.0959633362093703892163383917352083"),
    SCplx("-0.02307090547964999618738026070500468",
          "-0.1189633974463241697859087911025986"),
    SCplx("0.01734136312244902786658363880592287",
          "-0.1334753468081136578360923388378447"),
    SCplx("0.0655539356392640564131928471189117",
          "-0.1356841681074004975008452185529081"),
    SCplx("0.1183956178648062564335394466955881",
          "-0.1218478651872330431296928040578044"),
    SCplx("0.171081947924374704523705776522562",
          "-0.0887894560166605301375014664087768"),
    SCplx("0.2171839293237958485904223370995976",
          "-0.0345162725131430658321272910620352"),
    SCplx("0.2488030861717641981320094361189288",
          "0.0410623470219280684680945298316815"),
    SCplx("0.2570172817750991023328577966051121",
          "0.135374739658032750637828890357905"),
    SCplx("0.2326524894156224068277076818573113",
          "0.2424708628899604180350624135322065"),
    SCplx("0.1674140336764227534379376070251635",
          "0.352470192834023015320182851246306"),
    SCplx("0.0553741347038412209800985334521121",
          "0.451323647796996130216035157762073"),
    SCplx("-0.1052406923420646939776269151042025",
          "0.52106186672583920387016294463469"),
    SCplx("-0.3100885127317852129733160208621357",
          "0.540709084141827248071658106257859"),
    SCplx("-0.546786531338371567390291103908684",
          "0.488025059262930630406379796194507"),
    SCplx("-0.793321351840727539475317743432723",
          "0.34218830709381051292401919573374"),
    SCplx("-1.017182438615685673436995852741598",
          "0.0874443202484382925675898425446555"),
    SCplx("-1.175675604675829689636805374688275",
          "-0.2823929044801788669082333306784941"),
    SCplx("-1.217904981662474342405711985943832",
          "-0.758879840920604323543208357390654"),
    SCplx("-1.088882767113071061632224494506188",
          "-1.313839581157952012474882926438513"),
    SCplx("-0.736111322768440742169263793923934",
          "-1.89498003373886415373901945975135"),
    SCplx("-0.1187586408687252822108284752833194",
          "-2.423245595228806831441168365340034"),
    SCplx("0.780801481761037218276265332924586",
          "-2.793118589739958630802476604422193"),
    SCplx("1.943794530539885307308531072489097",
          "-2.877196946503674682482105087888244"),
    SCplx("3.3015054929555911735824889139625",
          "-2.536326157342673313072791165119031"),
    SCplx("4.72338384960969409442436969371819",
          "-1.636286720854796846477317847766391"),
    SCplx("6.00947164648774961040237784219608",
          "-0.0714658216283239120957038509208224"),
    SCplx("6.89042284409698088294799098196691",
          "2.204978367766432869558682967865542"),
    SCplx("7.03872810702209649801328983736411",
          "5.14624083691614653598149402764338"),
    SCplx("6.09468384195989726306527040892002",
          "8.57569292849396049002493897621126"),
    SCplx("3.70995111535071279848468870251301",
          "12.15468487686367545128920347836721"),
    SCplx("-0.389953408387590761205136900954351",
          "15.36152811374213240564060693532176"),
    SCplx("-6.32536043319078317235199974117464",
          "17.4905346417480338543203153527182"),
    SCplx("-13.96897421269872407767031488664317",
          "17.68102353122288900342402709208232"),
    SCplx("-22.848322791926494857576181331582",
          "14.98609794611352943197156664528657"),
    SCplx("-32.058408803291102475845814576345",
          "8.48919587851461486396359700465686"),
    SCplx("-40.2042003411842490479605946054344",
          "-2.527625371177148752645256798506209"),
    SCplx("-45.3973408659080594123131559833813",
          "-18.36644578161972340483950468741491"),
    SCplx("-45.3344549118286595430541499834092",
          "-38.6597019638501855051153519813229"),
    SCplx("-37.4842907635684529563256304383776",
          "-62.1046868740589846824389308842153"),
    SCplx("-19.40610386883035852974498597384871",
          "-86.2255767439473451904624487933601"),
    SCplx("10.78942119890393765830358022286489",
          "-107.2172645240831101374643769041004"),
    SCplx("53.8440818985220087412488459053112",
          "-119.9386471617432578286776756442609"),
    SCplx("108.65516611527461644611256996364",
          "-118.1315706581014344097241430379971"),
    SCplx("171.5465181768861334107927068279335",
          "-94.9414440202545364929885925342732"),
    SCplx("235.6171384325314199573559446395683",
          "-43.8021334802658406324965051783215"),
    SCplx("290.3191083800530435117558700089482",
          "40.283331411150262423989733798564") };

static Cplx li2s13[64] = {
    SCplx("0.25",
          "-0.25"),
    SCplx("60.",
          "0"),
    SCplx("1.140477654284739752217074160112777",
          "0"),
    SCplx("0.2454094040383964319645602444734965",
          "-0.284502867048803695506096946485656"),
    SCplx("1.113504738039019940453746259865665",
          "-0.1734974795475488331518721975689806"),
    SCplx("0.3129977824134312263943815425653547",
          "-0.1400072584914711073018740622966841"),
    SCplx("0.1426599454601302217383258601839482",
          "-0.1239873652292801587900099736915608"),
    SCplx("0.0693623672992177625408295825200699",
          "-0.1133422036796084277558071630719144"),
    SCplx("0.02511268643387809552538120705282514",
          "-0.1037122617913749356560358711170487"),
    SCplx("-0.007177580375421718635695130283123",
          "-0.0929153744041719331155755598929608"),
    SCplx("-0.033071265954047986727414069807341",
          "-0.0796334108540299303311550073171897"),
    SCplx("-0.0543331250035398298779752120708067",
          "-0.0630383584430065022903612578892142"),
    SCplx("-0.0711087527812740842886863036771689",
          "-0.0427065538728065205896240534044074"),
    SCplx("-0.082720942942536163119465727286807",
          "-0.01864224784487713344126357947538484"),
    SCplx("-0.0880533007242563096759960948883234",
          "0.00865451101711508465587146684034878"),
    SCplx("-0.0858097640596069891794549247095556",
          "0.0381089213188498216278042423303776"),
    SCplx("-0.0747518305497207595353164095673027",
          "0.0680061476551414375312525418282261"),
    SCplx("-0.0539516328709526230302181012544576",
          "0.0959633362093703892163383917352083"),
    SCplx("-0.02307090547964999618738026070500468",
          "0.1189633974463241697859087911025986"),
    SCplx("0.01734136312244902786658363880592287",
          "0.1334753468081136578360923388378447"),
    SCplx("0.0655539356392640564131928471189117",
          "0.1356841681074004975008452185529081"),
    SCplx("0.1183956178648062564335394466955881",
          "0.1218478651872330431296928040578044"),
    SCplx("0.171081947924374704523705776522562",
          "0.0887894560166605301375014664087768"),
    SCplx("0.2171839293237958485904223370995976",
          "0.0345162725131430658321272910620352"),
    SCplx("0.2488030861717641981320094361189288",
          "-0.0410623470219280684680945298316815"),
    SCplx("0.2570172817750991023328577966051121",
          "-0.135374739658032750637828890357905"),
    SCplx("0.2326524894156224068277076818573113",
          "-0.2424708628899604180350624135322065"),
    SCplx("0.1674140336764227534379376070251635",
          "-0.352470192834023015320182851246306"),
    SCplx("0.0553741347038412209800985334521121",
          "-0.451323647796996130216035157762073"),
    SCplx("-0.1052406923420646939776269151042025",
          "-0.52106186672583920387016294463469"),
    SCplx("-0.3100885127317852129733160208621357",
          "-0.540709084141827248071658106257859"),
    SCplx("-0.546786531338371567390291103908684",
          "-0.488025059262930630406379796194507"),
    SCplx("-0.793321351840727539475317743432723",
          "-0.34218830709381051292401919573374"),
    SCplx("-1.017182438615685673436995852741598",
          "-0.0874443202484382925675898425446555"),
    SCplx("-1.175675604675829689636805374688275",
          "0.2823929044801788669082333306784941"),
    SCplx("-1.217904981662474342405711985943832",
          "0.758879840920604323543208357390654"),
    SCplx("-1.088882767113071061632224494506188",
          "1.313839581157952012474882926438513"),
    SCplx("-0.736111322768440742169263793923934",
          "1.89498003373886415373901945975135"),
    SCplx("-0.1187586408687252822108284752833194",
          "2.423245595228806831441168365340034"),
    SCplx("0.780801481761037218276265332924586",
          "2.793118589739958630802476604422193"),
    SCplx("1.943794530539885307308531072489097",
          "2.877196946503674682482105087888244"),
    SCplx("3.3015054929555911735824889139625",
          "2.536326157342673313072791165119031"),
    SCplx("4.72338384960969409442436969371819",
          "1.636286720854796846477317847766391"),
    SCplx("6.00947164648774961040237784219608",
          "0.0714658216283239120957038509208224"),
    SCplx("6.89042284409698088294799098196691",
          "-2.204978367766432869558682967865542"),
    SCplx("7.03872810702209649801328983736411",
          "-5.14624083691614653598149402764338"),
    SCplx("6.09468384195989726306527040892002",
          "-8.57569292849396049002493897621126"),
    SCplx("3.70995111535071279848468870251301",
          "-12.15468487686367545128920347836721"),
    SCplx("-0.389953408387590761205136900954351",
          "-15.36152811374213240564060693532176"),
    SCplx("-6.32536043319078317235199974117464",
          "-17.4905346417480338543203153527182"),
    SCplx("-13.96897421269872407767031488664317",
          "-17.68102353122288900342402709208232"),
    SCplx("-22.848322791926494857576181331582",
          "-14.98609794611352943197156664528657"),
    SCplx("-32.058408803291102475845814576345",
          "-8.48919587851461486396359700465686"),
    SCplx("-40.2042003411842490479605946054344",
          "2.527625371177148752645256798506209"),
    SCplx("-45.3973408659080594123131559833813",
          "18.36644578161972340483950468741491"),
    SCplx("-45.3344549118286595430541499834092",
          "38.6597019638501855051153519813229"),
    SCplx("-37.4842907635684529563256304383776",
          "62.1046868740589846824389308842153"),
    SCplx("-19.40610386883035852974498597384871",
          "86.2255767439473451904624487933601"),
    SCplx("10.78942119890393765830358022286489",
          "107.2172645240831101374643769041004"),
    SCplx("53.8440818985220087412488459053112",
          "119.9386471617432578286776756442609"),
    SCplx("108.65516611527461644611256996364",
          "118.1315706581014344097241430379971"),
    SCplx("171.5465181768861334107927068279335",
          "94.9414440202545364929885925342732"),
    SCplx("235.6171384325314199573559446395683",
          "43.8021334802658406324965051783215"),
    SCplx("290.3191083800530435117558700089482",
          "-40.283331411150262423989733798564") };

static Cplx li2s14[64] = {
    SCplx("0.25",
          "-0.5"),
    SCplx("60.",
          "0"),
    SCplx("0.999419237488133274838156864848736",
          "0"),
    SCplx("0.1845853342047610073468488302462845",
          "-0.552346828251386057009577899838716"),
    SCplx("1.023859911587405882639154146707092",
          "-0.3042905910154584397041360290861582"),
    SCplx("0.2085620240911324336425679795866983",
          "-0.2050640005560490225373612134235178"),
    SCplx("0.0361069372486123837373662211051644",
          "-0.1383452403907865175932905152875093"),
    SCplx("-0.02648894998364000268193624662334269",
          "-0.0846118799024913826401381041130302"),
    SCplx("-0.0479680437700611747223682676283933",
          "-0.0402965901113145200734977812554835"),
    SCplx("-0.0477114027446127998770174178682522",
          "-0.00596316191752434583283503130808585"),
    SCplx("-0.0351218424544675096378849230957472",
          "0.0171191210562816482528773701370102"),
    SCplx("-0.01693699861049812567964958209228049",
          "0.02844388140298074336279909217865161"),
    SCplx("0.001294989312556369897430779208377539",
          "0.0289293551845192917139222525056181"),
    SCplx("0.01525585394613717466621305649175867",
          "0.02102523192457376475645218454456426"),
    SCplx("0.02226332636366762531301989747014379",
          "0.00836131831737699910507573149251581"),
    SCplx("0.021581563485058839535816853579508",
          "-0.00494463707555649760558724765581028"),
    SCplx("0.01441096811180761147465845937550302",
          "-0.01514521183162298602634196034501542"),
    SCplx("0.00348114454381898263118265427828852",
          "-0.01967253553632893923147561093901025"),
    SCplx("-0.00770002448776372664401394626747089",
          "-0.01768670527342890527957845578924426"),
    SCplx("-0.01578056916284628342505485611556135",
          "-0.01020777429301455534331887916481074"),
    SCplx("-0.0184551887100455703917457265212095",
          "0.0002230742878924127746876841209414141"),
    SCplx("-0.01507936851606803575765494016086782",
          "0.01028374395781777920672005443668565"),
    SCplx("-0.00683263486035044775287138688524883",
          "0.01682897846099057667339451441422554"),
    SCplx("0.00362997196475718079520695970535177",
          "0.0178098241954861395182551428837549"),
    SCplx("0.01295912627094181315828217068268624",
          "0.01289396711040288135696342339570355"),
    SCplx("0.01811755238113415642869397481692754",
          "0.00359574542190006107033392175327439"),
    SCplx("0.01732558977441398850462339603359778",
          "-0.00714454055808325638136269410090005"),
    SCplx("0.0106599082242268453999814505261167",
          "-0.01583342651467621031403843091275241"),
    SCplx("0.0001044886657457163797527398716491711",
          "-0.01950837904195550530301026136003566"),
    SCplx("-0.01099419147942210407522988444932204",
          "-0.01671143130023920182989019706948209"),
    SCplx("-0.01893565550012342736805014000709021",
          "-0.008041375360861513342123326466193"),
    SCplx("-0.02085088679232896178353495811262615",
          "0.00391860000104693846110137512741031"),
    SCplx("-0.01569954205894419913486883541311038",
          "0.01532017383150417023661137364720427"),
    SCplx("-0.00474342576228877331454414413168419",
          "0.0222343630944222353335926545618193"),
    SCplx("0.00869997386740286480079110913164082",
          "0.0219544597244695912833843962025523"),
    SCplx("0.02020454778341272359966646379633184",
          "0.01400130042203843465366416358816846"),
    SCplx("0.02563353016596710705560308262834636",
          "0.000473219424005588912646012969666898"),
    SCplx("0.0225665515474810257643649685992712",
          "-0.01443602505400158243207112316069217"),
    SCplx("0.0112825226806147195390677729466176",
          "-0.0256704673578564126971578678035783"),
    SCplx("-0.00507551799064007862189980248512523",
          "-0.02895728148798445625884383966737837"),
    SCplx("-0.02129311982099566917243030607167049",
          "-0.02235175544250854594180923164957882"),
    SCplx("-0.031667309517172471826203579748306",
          "-0.007147827591496076722413967378607"),
    SCplx("-0.0319267657534752676543049663759621",
          "0.01222461080808693489805913261341002"),
    SCplx("-0.02087061625200104355980888886758432",
          "0.02939344897218082198127124478382659"),
    SCplx("-0.001131465275086980955628325280309896",
          "0.0380440589365989530422420396877397"),
    SCplx("0.02130232000554192587052289610265472",
          "0.0341303893371103193408694438890664"),
    SCplx("0.0387878622571520036060491502672556",
          "0.01755857190760504083289691312493274"),
    SCplx("0.0445114984248418275157664728686793",
          "-0.00730477451636377323681113793573486"),
    SCplx("0.0349881548561923379451127916620137",
          "-0.0326218731574605438193150947080754"),
    SCplx("0.01170664628507893769196604474832924",
          "-0.0494144833299951301376822326924639"),
    SCplx("-0.01876396521808395346092933449843291",
          "-0.0505927708179964614634905837176356"),
    SCplx("-0.0464446093939434249159913075537801",
          "-0.0337112259521203207968310812729987"),
    SCplx("-0.0610407394850069054359770407207384",
          "-0.002446850464216891694104605978291647"),
    SCplx("-0.0555617885138140729739575093973786",
          "0.033892455023395085581972722951953"),
    SCplx("-0.0292587994752226311404380732681947",
          "0.0629233205374694460537634441405661"),
    SCplx("0.01125310263831136529473758422203868",
          "0.0731858926613163418379110022872063"),
    SCplx("0.0533382488418121297985641829609507",
          "0.0583695275321351389168514796608345"),
    SCplx("0.0820202133759996117215507858536354",
          "0.02029593001154059391243678792843259"),
    SCplx("0.0850211066720839050058031317693631",
          "-0.03057907294926788457640505786382308"),
    SCplx("0.0575594845037690601011860365582091",
          "-0.0776814264780681619989445240555663"),
    SCplx("0.00515822750827609129835628605652963",
          "-0.1033929762043261271032530958338434"),
    SCplx("-0.0568344310898902979019113477063064",
          "-0.0952446237432061522637767970027559"),
    SCplx("-0.1073266084873834229486895538886402",
          "-0.0511756609392527173567347689739879"),
    SCplx("-0.1262418320895555408400973238645278",
          "0.01816751082255048690168162824914039") };

static Double rli2s1[64] = {
     SDouble("-1."),
     SDouble("60."),
     SDouble("0.450498187509539899844359424303392"),
     SDouble("-0.822467033424113218236207583323013"),
     SDouble("0.693147180559945309417232121458177"),
     SDouble("0.0965735902799726547086160607290883"),
     SDouble("0.02271572685331510313907737381939219"),
     SDouble("0.00662012847331966068764136369787748"),
     SDouble("0.00217110277865572855011309095830198"),
     SDouble("0.000767585648879773791760909131918317"),
     SDouble("0.0002859067466588537262712554464061764"),
     SDouble("0.0001106594747550684390587770870339758"),
     SDouble("0.0000441105053378386124966907440302007"),
     SDouble("0.00001799806591516586235813278073829173"),
     SDouble("7.48403719560532941648434612571975e-6"),
     SDouble("3.161267050517006510565196069788561e-6"),
     SDouble("1.353088655605441907188386115702262e-6"),
     SDouble("5.85723463172086166565039854690562e-7"),
     SDouble("2.560316311034708983178467215207148e-7"),
     SDouble("1.128730786386706338396479680923368e-7"),
     SDouble("5.01349965772047142020216170280817e-8"),
     SDouble("2.241705712275216472020995856573726e-8"),
     SDouble("1.008312643902544260043282624356396e-8"),
     SDouble("4.55963160967285468093750072085944e-9"),
     SDouble("2.071853160625933029464286400818519e-9"),
     SDouble("9.45562955915392783536256066582179e-10"),
     SDouble("4.33268560398196852236260743529199e-10"),
     SDouble("1.992568458330885594800397342879461e-10"),
     SDouble("9.19454973741139754341714782497616e-11"),
     SDouble("4.25594053401937263790110367786169e-11"),
     SDouble("1.975640572097336578662601262442309e-11"),
     SDouble("9.1955544625208406527121206391593e-12"),
     SDouble("4.29067044353993227737229381908977e-12"),
     SDouble("2.006676659524282774735746094085627e-12"),
     SDouble("9.40523031135888152298033854491467e-13"),
     SDouble("4.41715066142993202163216264280544e-13"),
     SDouble("2.078461970421926232091699380902249e-13"),
     SDouble("9.79761022745213477911417670055748e-14"),
     SDouble("4.62627842990582107731070442507937e-14"),
     SDouble("2.187942881715286078077371365652563e-14"),
     SDouble("1.036323162061805988381539632046337e-14"),
     SDouble("4.91558070728499152035772764062187e-15"),
     SDouble("2.334763653325111203600811378581638e-15"),
     SDouble("1.110375713565152349260741013988892e-15"),
     SDouble("5.28723438982509463964723512123309e-16"),
     SDouble("2.520538618136668350564347808532419e-16"),
     SDouble("1.202930990011496332008810563677291e-16"),
     SDouble("5.74709843189797262415693395409255e-17"),
     SDouble("2.748505392966501774443853532574837e-17"),
     SDouble("1.315725834645780362204978904904128e-17"),
     SDouble("6.30430339773483290787921751906052e-18"),
     SDouble("3.023394879430515972869658166588405e-18"),
     SDouble("1.451185426618795864003431580752151e-18"),
     SDouble("6.97118110167950369303848390383919e-19"),
     SDouble("3.35143864988137525851261035877311e-19"),
     SDouble("1.612443374751444527034982228810545e-19"),
     SDouble("7.76342828765454615477260018331667e-20"),
     SDouble("3.74047512710344330696013879595678e-20"),
     SDouble("1.803404157410053192248352319379083e-20"),
     SDouble("8.70045459286532323211748894770999e-21"),
     SDouble("4.20013715395087622200032878724413e-21"),
     SDouble("2.02884201732582228301009386091608e-21"),
     SDouble("9.80589595070266502402719691799497e-22"),
     SDouble("4.74211554932991695042921685243543e-22") };

static Double rli2s2[64] = {
     SDouble("-0.5"),
     SDouble("60."),
     SDouble("0.600546184524101630412111535537401"),
     SDouble("-0.448414206923646202443064405915774"),
     SDouble("0.810930216216328763956026230928698"),
     SDouble("0.1442635495496620972893595642620316"),
     SDouble("0.044203251251401314904331270867894"),
     SDouble("0.01692216082771925630711419025245827"),
     SDouble("0.00732237090459772367162961798418015"),
     SDouble("0.00342480198777261215504799156485444"),
     SDouble("0.001690541731471972917700665662554046"),
     SDouble("0.000868174334863985789071076399442799"),
     SDouble("0.000459575420018658608842238075291831"),
     SDouble("0.0002491847588391650428459793673203583"),
     SDouble("0.0001377626539651616489544811215615948"),
     SDouble("0.0000773978967560022797286550355280944"),
     SDouble("0.0000440762885077613962392179855552961"),
     SDouble("0.00002539188650152801884523397139586122"),
     SDouble("0.00001477449870016896057769675827658118"),
     SDouble("8.67169955847374089980531746554652e-6"),
     SDouble("5.1287959310428886447064185804151e-6"),
     SDouble("3.054005210281688073246815295714548e-6"),
     SDouble("1.829580137616389319627914246478101e-6"),
     SDouble("1.102028631299685805273406122119768e-6"),
     SDouble("6.67060917610270608826392995225466e-7"),
     SDouble("4.05576153470350688262161750335027e-7"),
     SDouble("2.475955578524275893924887593575491e-7"),
     SDouble("1.517147174225017854597903369698604e-7"),
     SDouble("9.32816172393729791900765121011054e-8"),
     SDouble("5.75350237915139145084727171907248e-8"),
     SDouble("3.5590476889323873756974640560664e-8"),
     SDouble("2.207542818970887025436033768774108e-8"),
     SDouble("1.372702422740637176755575007885976e-8"),
     SDouble("8.55582712408945692410836553150902e-9"),
     SDouble("5.34440722759988810468680524361655e-9"),
     SDouble("3.34525264481004763425788335832909e-9"),
     SDouble("2.097952056225409500262625183092425e-9"),
     SDouble("1.318104172603367626069627776975981e-9"),
     SDouble("8.29556623972277597808175824954876e-10"),
     SDouble("5.22929168553515641197775644464023e-10"),
     SDouble("3.30142958449158361489548671952625e-10"),
     SDouble("2.087316956445044031090662666190506e-10"),
     SDouble("1.32150719466653473360970748562225e-10"),
     SDouble("8.37751975019621924308054688302701e-11"),
     SDouble("5.31738892255771048357112864366786e-11"),
     SDouble("3.37903483113638311414947839719158e-11"),
     SDouble("2.149682077501501851929976736024515e-11"),
     SDouble("1.369054768012467755645440153169966e-11"),
     SDouble("8.72793734375571673411729026798007e-12"),
     SDouble("5.56964080080822763115083103956149e-12"),
     SDouble("3.55753623774067450689259022686071e-12"),
     SDouble("2.274369422128359605806341177439299e-12"),
     SDouble("1.455278844595946965584204164538795e-12"),
     SDouble("9.3194423481545365785073486980351e-13"),
     SDouble("5.97280032591902370426003544164608e-13"),
     SDouble("3.83086727839793099991639100985078e-13"),
     SDouble("2.458865043358627956830993822590931e-13"),
     SDouble("1.579351860774173210736818387319204e-13"),
     SDouble("1.015122624017817983204924395389475e-13"),
     SDouble("6.52894362393861351230776949701434e-14"),
     SDouble("4.20186491701491594774467409307682e-14"),
     SDouble("2.705867261930432244136722687043166e-14"),
     SDouble("1.743520620413210087375592889965158e-14"),
     SDouble("1.12407504025634834706416670074209e-14") };

static Double rli2s3[64] = {
     SDouble("0"),
     SDouble("60."),
     SDouble("0.901227809639395403924248942006443"),
     SDouble("0"),
     SDouble("1."),
     SDouble("0.25"),
     SDouble("0.1111111111111111111111111111111111"),
     SDouble("0.0625"),
     SDouble("0.04"),
     SDouble("0.02777777777777777777777777777777778"),
     SDouble("0.02040816326530612244897959183673469"),
     SDouble("0.015625"),
     SDouble("0.01234567901234567901234567901234568"),
     SDouble("0.01"),
     SDouble("0.00826446280991735537190082644628099"),
     SDouble("0.00694444444444444444444444444444444"),
     SDouble("0.00591715976331360946745562130177515"),
     SDouble("0.00510204081632653061224489795918367"),
     SDouble("0.00444444444444444444444444444444444"),
     SDouble("0.00390625"),
     SDouble("0.00346020761245674740484429065743945"),
     SDouble("0.00308641975308641975308641975308642"),
     SDouble("0.002770083102493074792243767313019391"),
     SDouble("0.0025"),
     SDouble("0.00226757369614512471655328798185941"),
     SDouble("0.002066115702479338842975206611570248"),
     SDouble("0.001890359168241965973534971644612476"),
     SDouble("0.001736111111111111111111111111111111"),
     SDouble("0.0016"),
     SDouble("0.001479289940828402366863905325443787"),
     SDouble("0.001371742112482853223593964334705075"),
     SDouble("0.001275510204081632653061224489795918"),
     SDouble("0.001189060642092746730083234244946492"),
     SDouble("0.001111111111111111111111111111111111"),
     SDouble("0.001040582726326742976066597294484912"),
     SDouble("0.0009765625"),
     SDouble("0.000918273645546372819100091827364555"),
     SDouble("0.000865051903114186851211072664359862"),
     SDouble("0.000816326530612244897959183673469388"),
     SDouble("0.000771604938271604938271604938271605"),
     SDouble("0.000730460189919649379108838568298028"),
     SDouble("0.000692520775623268698060941828254848"),
     SDouble("0.00065746219592373438527284681130835"),
     SDouble("0.000625"),
     SDouble("0.000594883997620464009518143961927424"),
     SDouble("0.000566893424036281179138321995464853"),
     SDouble("0.0005408328826392644672796106003245"),
     SDouble("0.000516528925619834710743801652892562"),
     SDouble("0.000493827160493827160493827160493827"),
     SDouble("0.000472589792060491493383742911153119"),
     SDouble("0.000452693526482571299230421004979629"),
     SDouble("0.000434027777777777777777777777777778"),
     SDouble("0.000416493127863390254060807996668055"),
     SDouble("0.0004"),
     SDouble("0.000384467512495194156093810073048827"),
     SDouble("0.000369822485207100591715976331360947"),
     SDouble("0.000355998576005695977216091135635457"),
     SDouble("0.000342935528120713305898491083676269"),
     SDouble("0.00033057851239669421487603305785124"),
     SDouble("0.00031887755102040816326530612244898"),
     SDouble("0.0003077870113881194213604185903354878"),
     SDouble("0.0002972651605231866825208085612366231"),
     SDouble("0.0002872737719046251077276644642344154"),
     SDouble("0.0002777777777777777777777777777777778") };

static Double rli2s4[64] = {
     SDouble("0.25"),
     SDouble("60."),
     SDouble("1.202523359207318580502808171013234"),
     SDouble("0.2676526390827326069191838284878116"),
     SDouble("1.15072828980712370975687602397531"),
     SDouble("0.365210087052419247152914618716047"),
     SDouble("0.2112916197120671927774128686090593"),
     SDouble("0.1562485976539218784578848509629456"),
     SDouble("0.1321032529395487543668672423506728"),
     SDouble("0.1215213928078141658278636503262896"),
     SDouble("0.1184652906331863651464558574481489"),
     SDouble("0.1204815487581112271151071574983351"),
     SDouble("0.1265501172778037163157550859271037"),
     SDouble("0.1363437989269931652070120389042824"),
     SDouble("0.1499398814950283562767529657028157"),
     SDouble("0.1677043389146978984321850024131372"),
     SDouble("0.1902529997366184180195977322753987"),
     SDouble("0.2184534528008272877073974898263889"),
     SDouble("0.2534534983163058525209186422136865"),
     SDouble("0.2967312793264798452242914633029146"),
     SDouble("0.350166828432813279364710222394014"),
     SDouble("0.416137547332424663562840418726562"),
     SDouble("0.497642289064083138451279915070527"),
     SDouble("0.598460789987146520649272861762681"),
     SDouble("0.723357516251034619019823653068071"),
     SDouble("0.87834178010028909686561564242373"),
     SDouble("1.070999463419074735320182972365176"),
     SDouble("1.310916102217729233455831136728467"),
     SDouble("1.610216729748250136429888339404521"),
     SDouble("1.984255116062829189608466269295641"),
     SDouble("2.452494348406546472543692933374947"),
     SDouble("3.039632674515288566091549887325601"),
     SDouble("3.7770439596503923849840639959765"),
     SDouble("4.70462199588984455564040911806482"),
     SDouble("5.87314355238065153586300013821693"),
     SDouble("7.34729815511294079403902359555875"),
     SDouble("9.20957531908624703567702456129251"),
     SDouble("11.56525515489353927094704615851561"),
     SDouble("14.54881960398817810394100694802528"),
     SDouble("18.33219377811333650853517372606707"),
     SDouble("23.13534615681704140628678427749709"),
     SDouble("29.23993073548814277648223255180395"),
     SDouble("37.0068540015220989445248927188446"),
     SDouble("46.898908332897372503316393805521"),
     SDouble("59.5099485745308642827189685947662"),
     SDouble("75.6025229046958210353327682751412"),
     SDouble("96.1564322225038393066551215127011"),
     SDouble("122.4314226012310432551875992744055"),
     SDouble("156.048162835836787962765414107317"),
     SDouble("199.0928887672667003289200631314219"),
     SDouble("254.2526924600129747093924293512457"),
     SDouble("324.990507501292801126798000763028"),
     SDouble("415.771534949351112520306130496003"),
     SDouble("532.356354336115487536634196460382"),
     SDouble("682.180513598005162135956802697352"),
     SDouble("874.846307406150708228336289610171"),
     SDouble("1122.760147574292617288717191094205"),
     SDouble("1441.958939674406069207253723609769"),
     SDouble("1853.181907618943984063807381354608"),
     SDouble("2383.261266817584142218122670569032"),
     SDouble("3066.927228808500315461900190070976"),
     SDouble("3949.15158141563053524153056410675"),
     SDouble("5088.19155819551969125027409395441"),
     SDouble("6559.54453839471967229448619848081") };

static Cplx li3s1[64] = {
    SCplx("-1.",
          "0"),
    SCplx("60.",
          "0"),
    SCplx("0.428906220392100540146530350746658",
          "0"),
    SCplx("-0.901542677369695714049803621133587",
          "0"),
    SCplx("0.822467033424113218236207583323013",
          "0"),
    SCplx("0.064659926432083954409487730932418",
          "0"),
    SCplx("0.01091542086139841803678646704524925",
          "0"),
    SCplx("0.002507633932720037742820506829088888",
          "0"),
    SCplx("0.000682081451512098056728132723695616",
          "0"),
    SCplx("0.0002065507464841269555879287766960163",
          "0"),
    SCplx("0.0000673884042892839916809519326082544",
          "0"),
    SCplx("0.00002322651042076677693692601023145053",
          "0"),
    SCplx("8.3502898456739751596256660908476e-6",
          "0"),
    SCplx("3.104210327322716393994025078742775e-6",
          "0"),
    SCplx("1.185821578005572871073406368103275e-6",
          "0"),
    SCplx("4.63333346871331013776926993618023e-7",
          "0"),
    SCplx("1.845179316876127426736867579713624e-7",
          "0"),
    SCplx("7.46888897381088391121101241375321e-8",
          "0"),
    SCplx("3.066139954409583873363345888232584e-8",
          "0"),
    SCplx("1.27430851286229176679159476071358e-8",
          "0"),
    SCplx("5.3538990246644734615886584483433e-9",
          "0"),
    SCplx("2.271182602338407480276976477430797e-9",
          "0"),
    SCplx("9.71801564175745785514506212000899e-10",
          "0"),
    SCplx("4.19055164015686366217139589222656e-10",
          "0"),
    SCplx("1.819748414590891734954900506473183e-10",
          "0"),
    SCplx("7.95281140915881642700456664897803e-11",
          "0"),
    SCplx("3.49589371347629056697716780953473e-11",
          "0"),
    SCplx("1.544945807088958242368699386099118e-11",
          "0"),
    SCplx("6.86120591473045674753792473503369e-12",
          "0"),
    SCplx("3.060948095928747817472178466387716e-12",
          "0"),
    SCplx("1.371305376072359884269096420276435e-12",
          "0"),
    SCplx("6.16744265463583967451413954394309e-13",
          "0"),
    SCplx("2.783891369123969115837058649614259e-13",
          "0"),
    SCplx("1.260871508973192719518392088263861e-13",
          "0"),
    SCplx("5.72883183030740446393364571195469e-14",
          "0"),
    SCplx("2.610671363310647598504363488170274e-14",
          "0"),
    SCplx("1.19302960641337584653993955131498e-14",
          "0"),
    SCplx("5.46628156100651194555912099540348e-15",
          "0"),
    SCplx("2.510784879991430238796238481089816e-15",
          "0"),
    SCplx("1.155963513906717988465591738537496e-15",
          "0"),
    SCplx("5.33385342796999643351015917049303e-16",
          "0"),
    SCplx("2.466322648123928136887419107989695e-16",
          "0"),
    SCplx("1.142678296304085999952426915317684e-16",
          "0"),
    SCplx("5.30420425565206049053413397789332e-17",
          "0"),
    SCplx("2.466599972428467919397347749191308e-17",
          "0"),
    SCplx("1.149006070745624721400450154869351e-17",
          "0"),
    SCplx("5.36113227673245460306405312074152e-18",
          "0"),
    SCplx("2.505354293144225334792573359639917e-18",
          "0"),
    SCplx("1.172546768430359744206753072960686e-18",
          "0"),
    SCplx("5.49555448906547190105768542553967e-19",
          "0"),
    SCplx("2.579211128349652579322460406051322e-19",
          "0"),
    SCplx("1.212081021980944628111738831120978e-19",
          "0"),
    SCplx("5.70325311444493518789120045467814e-20",
          "0"),
    SCplx("2.686817198918444756126513284080277e-20",
          "0"),
    SCplx("1.26723625351229805639099657187494e-20",
          "0"),
    SCplx("5.98358892890643236361821568805594e-21",
          "0"),
    SCplx("2.828345034490377928389603639582158e-21",
          "0"),
    SCplx("1.338296369471195715868944278975699e-21",
          "0"),
    SCplx("6.33877321462002465224029147365816e-22",
          "0"),
    SCplx("3.005216268983857797292514269880188e-22",
          "0"),
    SCplx("1.42609763393759305837203350238931e-22",
          "0"),
    SCplx("6.77348165429897277710390030409471e-23",
          "0"),
    SCplx("3.21996159689420665713587850077772e-23",
          "0"),
    SCplx("1.53197957849552570884574770609893e-23",
          "0") };

static Cplx li3s2[64] = {
    SCplx("-0.5",
          "0"),
    SCplx("60.",
          "0"),
    SCplx("0.570681515425557045484379679066931",
          "0"),
    SCplx("-0.472597844658896874618623193126548",
          "0"),
    SCplx("0.896828413847292404886128811831549",
          "0"),
    SCplx("0.0858981976309636409301025809028504",
          "0"),
    SCplx("0.01835523047484345638056373169577942",
          "0"),
    SCplx("0.00543122008656452711867996210972213",
          "0"),
    SCplx("0.001921087807415540867042263274572104",
          "0"),
    SCplx("0.000761022710826660221193899462893456",
          "0"),
    SCplx("0.000326095507767814049175830060716084",
          "0"),
    SCplx("0.0001480317057256813566325361906146358",
          "0"),
    SCplx("0.0000702398468758811253309362501053971",
          "0"),
    SCplx("0.0000345166403728543038272376351313486",
          "0"),
    SCplx("0.00001745120816170509007752672436238687",
          "0"),
    SCplx("9.03343930226572364971880773744345e-6",
          "0"),
    SCplx("4.76974998018252370276471651095801e-6",
          "0"),
    SCplx("2.561494462087344556674761298165445e-6",
          "0"),
    SCplx("1.395871462359307326428358237127334e-6",
          "0"),
    SCplx("7.70446654402581164841076910041103e-7",
          "0"),
    SCplx("4.30052577878536204429636834718956e-7",
          "0"),
    SCplx("2.424553214324696478441564010896848e-7",
          "0"),
    SCplx("1.379147974213437460997894656736608e-7",
          "0"),
    SCplx("7.90801013389141856268085601321454e-8",
          "0"),
    SCplx("4.5673656712247419739310960049823e-8",
          "0"),
    SCplx("2.65532612133568368817397423473469e-8",
          "0"),
    SCplx("1.55300515846521498379228331570961e-8",
          "0"),
    SCplx("9.13296904954765473997803360463844e-9",
          "0"),
    SCplx("5.39812318133135426397459756331697e-9",
          "0"),
    SCplx("3.20549709953160595456064822937068e-9",
          "0"),
    SCplx("1.911696355282062245192899020215779e-9",
          "0"),
    SCplx("1.14466605023512906165954521322586e-9",
          "0"),
    SCplx("6.87946290818947825662546778109173e-10",
          "0"),
    SCplx("4.14894547089541011777207099087083e-10",
          "0"),
    SCplx("2.510328573288240922069578994260305e-10",
          "0"),
    SCplx("1.523507093496036721080556024118993e-10",
          "0"),
    SCplx("9.27254578410466589818118738697994e-11",
          "0"),
    SCplx("5.65875325017135438904215679182915e-11",
          "0"),
    SCplx("3.46212532831367352116974589854816e-11",
          "0"),
    SCplx("2.123262449652822970006862441872118e-11",
          "0"),
    SCplx("1.305109801737841232457809916810484e-11",
          "0"),
    SCplx("8.03935095757067865893899985617128e-12",
          "0"),
    SCplx("4.96223798682981466310849886745939e-12",
          "0"),
    SCplx("3.068828100985464925013035363434558e-12",
          "0"),
    SCplx("1.901362270119824613156875400346937e-12",
          "0"),
    SCplx("1.180093516635033538272409760835518e-12",
          "0"),
    SCplx("7.33654855223608254230066324798881e-13",
          "0"),
    SCplx("4.56833545436369836936049300277579e-13",
          "0"),
    SCplx("2.848945919589153452769674524672815e-13",
          "0"),
    SCplx("1.779269258432814697107063083933737e-13",
          "0"),
    SCplx("1.112765016162859564060280487886683e-13",
          "0"),
    SCplx("6.96858057593652268412803360919458e-14",
          "0"),
    SCplx("4.36958879314763788806169369377183e-14",
          "0"),
    SCplx("2.743278656185582398264102981637609e-14",
          "0"),
    SCplx("1.724294483440539377573790670648215e-14",
          "0"),
    SCplx("1.085039053702971969756268068715313e-14",
          "0"),
    SCplx("6.83522943719820091628755829233526e-15",
          "0"),
    SCplx("4.31039466057932788444967434202502e-15",
          "0"),
    SCplx("2.720950021595141261330930026815656e-15",
          "0"),
    SCplx("1.719285313783963251882453997711202e-15",
          "0"),
    SCplx("1.087387415175993227450516803567857e-15",
          "0"),
    SCplx("6.88359775685601878870093685262058e-16",
          "0"),
    SCplx("4.36142182049511407901634131348057e-16",
          "0"),
    SCplx("2.765727512263024064146828283294596e-16",
          "0") };

static Cplx li3s3[64] = {
    SCplx("-0.5",
          "0.5"),
    SCplx("60.",
          "0"),
    SCplx("0.541330275163399132123007371926486",
          "0"),
    SCplx("-0.49374428718990121350268245263964",
          "0.446177418695905583034332993780869"),
    SCplx("0.883628960103086085228777426835692",
          "0.0833166526190709448549771192236654"),
    SCplx("0.0784055993453653767854955394473521",
          "0.02532744042400098245011366714567322"),
    SCplx("0.01418370979438804262037424537623396",
          "0.00919005306833766415935006431446124"),
    SCplx("0.003127031190230294709689337757664722",
          "0.00361347068149688228432502748180096"),
    SCplx("0.000656699140397341805591758935891044",
          "0.001471363805468809433283290496641392"),
    SCplx("0.0000723717293228063284093986394621729",
          "0.000603261149220245834643947207289617"),
    SCplx("-0.0000456788438045365654122781105843265",
          "0.0002433526896184369638555447402634746"),
    SCplx("-0.0000506261928148730548037085803981695",
          "0.0000940753950801704871344147843962982"),
    SCplx("-0.0000346884697491841627442855845369231",
          "0.0000334083665729403314099523714668175"),
    SCplx("-0.00002019783763359139169325905406495728",
          "9.86463215931605356357462990266159e-6"),
    SCplx("-0.00001068497866921689716512630503637201",
          "1.51300962959563745394749185586695e-6"),
    SCplx("-5.22339806941276351735697804223395e-6",
          "-9.18629404804792838109810846251606e-7"),
    SCplx("-2.345874470726230815726209957275396e-6",
          "-1.250438295028625199085633484044211e-6"),
    SCplx("-9.38147921348912982328642184179109e-7",
          "-9.77798957213107940375674591202349e-7"),
    SCplx("-3.034240866370421615161744618234663e-7",
          "-6.31776851898429527424192704013331e-7"),
    SCplx("-4.76906339356212257148425778518493e-8",
          "-3.64020089368508374591442777729507e-7"),
    SCplx("3.62760778260492837079913566175957e-8",
          "-1.910633777977180480501434873080623e-7"),
    SCplx("5.04200282256770762271076641986487e-8",
          "-9.10133501551245399671501485529573e-8"),
    SCplx("4.1233440728133431252114081231627e-8",
          "-3.81301241602378050172992909458447e-8"),
    SCplx("2.780774763891651894390606415380592e-8",
          "-1.266773931429271385053178931823805e-8"),
    SCplx("1.664812888481316049953099188729256e-8",
          "-1.811062890545967222142131989015458e-9"),
    SCplx("9.03305881595502573146131645651681e-9",
          "1.934315369927113109755318288683663e-9"),
    SCplx("4.42196353717771158049075766060879e-9",
          "2.593569573425165014802995869727057e-9"),
    SCplx("1.887622822232091673753260396424925e-9",
          "2.149228751155638874970238193985935e-9"),
    SCplx("6.25974869133509907379915182175025e-10",
          "1.476976233660462220030460182345299e-9"),
    SCplx("7.30619576793453430289181142510956e-11",
          "9.00836347876065669611211043368026e-10"),
    SCplx("-1.211322920186739779288393106516044e-10",
          "4.96846064615700028865979038866345e-10"),
    SCplx("-1.541526803281320820469434735293016e-10",
          "2.462546625814474972758796894486727e-10"),
    SCplx("-1.276362853291899479219511162475666e-10",
          "1.056038713991074013507506003027965e-10"),
    SCplx("-8.83447202804001674264656963572445e-11",
          "3.43526068428204477639228892382068e-11"),
    SCplx("-5.43438139898607044236845872096666e-11",
          "2.741998167605518358521663288972713e-12"),
    SCplx("-3.019451896491736080374639018563992e-11",
          "-8.35989677970259733801482092505919e-12"),
    SCplx("-1.502586904485023054901722905748048e-11",
          "-1.007559244563595418261097184897037e-11"),
    SCplx("-6.41770866709424250897962118250929e-12",
          "-8.27828934995207021756987864897193e-12"),
    SCplx("-2.020486424751579268421241657474754e-12",
          "-5.73445675514977971213117563163782e-12"),
    SCplx("-6.36780650600071924611754206315582e-14",
          "-3.53701116443447974538468840556357e-12"),
    SCplx("6.15174043414613600195013716410862e-13",
          "-1.969104636261815664921266968746374e-12"),
    SCplx("7.04083669057453068314446878654996e-13",
          "-9.78646150589552962147547434371026e-13"),
    SCplx("5.72019919237447321627723315577448e-13",
          "-4.13785139307684812976677420574356e-13"),
    SCplx("3.95065184426990706199833909931395e-13",
          "-1.245092931075660740828769669516011e-13"),
    SCplx("2.434486840621849370072199670929339e-13",
          "3.81370852107524628863811780300964e-15"),
    SCplx("1.353178541567928518032697901420644e-13",
          "4.7360544386916704092551891138446e-14"),
    SCplx("6.69192019582787054261779671179021e-14",
          "5.16910422974801284666337596474077e-14"),
    SCplx("2.787538790656930354893634540548575e-14",
          "4.14513532203170508055408134521626e-14"),
    SCplx("7.90926230399383081351622002843478e-15",
          "2.847600158254179118991629493375201e-14"),
    SCplx("-8.78680167086246449606546553176331e-16",
          "1.748874075255427073373776835749055e-14"),
    SCplx("-3.77010373475250456480362994970618e-15",
          "9.68144501200208780035039929536904e-15"),
    SCplx("-3.94110263784189332690254613424525e-15",
          "4.75071005716274500290762808079733e-15"),
    SCplx("-3.116764484264337653872864306784809e-15",
          "1.941409308015412298959346647589399e-15"),
    SCplx("-2.126487775839882296190114115629645e-15",
          "5.11083010653232803417289958856811e-16"),
    SCplx("-1.299403160041867976358906029762714e-15",
          "-1.111959221140312617279429175685622e-16"),
    SCplx("-7.15077265243868310864242078558321e-16",
          "-3.079252926980583285837231779394024e-16"),
    SCplx("-3.4737919585590239621290831712694e-16",
          "-3.095584737080748573842352059184571e-16"),
    SCplx("-1.38706530784993385264204944364986e-16",
          "-2.413492613094491489992377988561386e-16"),
    SCplx("-3.31708715949651669029828618205049e-17",
          "-1.633726020283670624073973011700765e-16"),
    SCplx("1.206266221678989893123517322592329e-17",
          "-9.92017217383147907681011938317033e-17"),
    SCplx("2.566648568661692025064685392357105e-17",
          "-5.41901579962321285459448570603366e-17"),
    SCplx("2.490430385180752202083029451415854e-17",
          "-2.601012598905117837972487446501217e-17"),
    SCplx("1.91416125206598533387473921973498e-17",
          "-1.01057621558297601848548588425567e-17"),
    SCplx("1.284639136034622817718604401205009e-17",
          "-2.130956781101593625550022850535993e-18") };

static Cplx li3s4[64] = {
    SCplx("-0.5",
          "-0.5"),
    SCplx("60.",
          "0"),
    SCplx("0.541330275163399132123007371926486",
          "0"),
    SCplx("-0.49374428718990121350268245263964",
          "-0.446177418695905583034332993780869"),
    SCplx("0.883628960103086085228777426835692",
          "-0.0833166526190709448549771192236654"),
    SCplx("0.0784055993453653767854955394473521",
          "-0.02532744042400098245011366714567322"),
    SCplx("0.01418370979438804262037424537623396",
          "-0.00919005306833766415935006431446124"),
    SCplx("0.003127031190230294709689337757664722",
          "-0.00361347068149688228432502748180096"),
    SCplx("0.000656699140397341805591758935891044",
          "-0.001471363805468809433283290496641392"),
    SCplx("0.0000723717293228063284093986394621729",
          "-0.000603261149220245834643947207289617"),
    SCplx("-0.0000456788438045365654122781105843265",
          "-0.0002433526896184369638555447402634746"),
    SCplx("-0.0000506261928148730548037085803981695",
          "-0.0000940753950801704871344147843962982"),
    SCplx("-0.0000346884697491841627442855845369231",
          "-0.0000334083665729403314099523714668175"),
    SCplx("-0.00002019783763359139169325905406495728",
          "-9.86463215931605356357462990266159e-6"),
    SCplx("-0.00001068497866921689716512630503637201",
          "-1.51300962959563745394749185586695e-6"),
    SCplx("-5.22339806941276351735697804223395e-6",
          "9.18629404804792838109810846251606e-7"),
    SCplx("-2.345874470726230815726209957275396e-6",
          "1.250438295028625199085633484044211e-6"),
    SCplx("-9.38147921348912982328642184179109e-7",
          "9.77798957213107940375674591202349e-7"),
    SCplx("-3.034240866370421615161744618234663e-7",
          "6.31776851898429527424192704013331e-7"),
    SCplx("-4.76906339356212257148425778518493e-8",
          "3.64020089368508374591442777729507e-7"),
    SCplx("3.62760778260492837079913566175957e-8",
          "1.910633777977180480501434873080623e-7"),
    SCplx("5.04200282256770762271076641986487e-8",
          "9.10133501551245399671501485529573e-8"),
    SCplx("4.1233440728133431252114081231627e-8",
          "3.81301241602378050172992909458447e-8"),
    SCplx("2.780774763891651894390606415380592e-8",
          "1.266773931429271385053178931823805e-8"),
    SCplx("1.664812888481316049953099188729256e-8",
          "1.811062890545967222142131989015458e-9"),
    SCplx("9.03305881595502573146131645651681e-9",
          "-1.934315369927113109755318288683663e-9"),
    SCplx("4.42196353717771158049075766060879e-9",
          "-2.593569573425165014802995869727057e-9"),
    SCplx("1.887622822232091673753260396424925e-9",
          "-2.149228751155638874970238193985935e-9"),
    SCplx("6.25974869133509907379915182175025e-10",
          "-1.476976233660462220030460182345299e-9"),
    SCplx("7.30619576793453430289181142510956e-11",
          "-9.00836347876065669611211043368026e-10"),
    SCplx("-1.211322920186739779288393106516044e-10",
          "-4.96846064615700028865979038866345e-10"),
    SCplx("-1.541526803281320820469434735293016e-10",
          "-2.462546625814474972758796894486727e-10"),
    SCplx("-1.276362853291899479219511162475666e-10",
          "-1.056038713991074013507506003027965e-10"),
    SCplx("-8.83447202804001674264656963572445e-11",
          "-3.43526068428204477639228892382068e-11"),
    SCplx("-5.43438139898607044236845872096666e-11",
          "-2.741998167605518358521663288972713e-12"),
    SCplx("-3.019451896491736080374639018563992e-11",
          "8.35989677970259733801482092505919e-12"),
    SCplx("-1.502586904485023054901722905748048e-11",
          "1.007559244563595418261097184897037e-11"),
    SCplx("-6.41770866709424250897962118250929e-12",
          "8.27828934995207021756987864897193e-12"),
    SCplx("-2.020486424751579268421241657474754e-12",
          "5.73445675514977971213117563163782e-12"),
    SCplx("-6.36780650600071924611754206315582e-14",
          "3.53701116443447974538468840556357e-12"),
    SCplx("6.15174043414613600195013716410862e-13",
          "1.969104636261815664921266968746374e-12"),
    SCplx("7.04083669057453068314446878654996e-13",
          "9.78646150589552962147547434371026e-13"),
    SCplx("5.72019919237447321627723315577448e-13",
          "4.13785139307684812976677420574356e-13"),
    SCplx("3.95065184426990706199833909931395e-13",
          "1.245092931075660740828769669516011e-13"),
    SCplx("2.434486840621849370072199670929339e-13",
          "-3.81370852107524628863811780300964e-15"),
    SCplx("1.353178541567928518032697901420644e-13",
          "-4.7360544386916704092551891138446e-14"),
    SCplx("6.69192019582787054261779671179021e-14",
          "-5.16910422974801284666337596474077e-14"),
    SCplx("2.787538790656930354893634540548575e-14",
          "-4.14513532203170508055408134521626e-14"),
    SCplx("7.90926230399383081351622002843478e-15",
          "-2.847600158254179118991629493375201e-14"),
    SCplx("-8.78680167086246449606546553176331e-16",
          "-1.748874075255427073373776835749055e-14"),
    SCplx("-3.77010373475250456480362994970618e-15",
          "-9.68144501200208780035039929536904e-15"),
    SCplx("-3.94110263784189332690254613424525e-15",
          "-4.75071005716274500290762808079733e-15"),
    SCplx("-3.116764484264337653872864306784809e-15",
          "-1.941409308015412298959346647589399e-15"),
    SCplx("-2.126487775839882296190114115629645e-15",
          "-5.11083010653232803417289958856811e-16"),
    SCplx("-1.299403160041867976358906029762714e-15",
          "1.111959221140312617279429175685622e-16"),
    SCplx("-7.15077265243868310864242078558321e-16",
          "3.079252926980583285837231779394024e-16"),
    SCplx("-3.4737919585590239621290831712694e-16",
          "3.095584737080748573842352059184571e-16"),
    SCplx("-1.38706530784993385264204944364986e-16",
          "2.413492613094491489992377988561386e-16"),
    SCplx("-3.31708715949651669029828618205049e-17",
          "1.633726020283670624073973011700765e-16"),
    SCplx("1.206266221678989893123517322592329e-17",
          "9.92017217383147907681011938317033e-17"),
    SCplx("2.566648568661692025064685392357105e-17",
          "5.41901579962321285459448570603366e-17"),
    SCplx("2.490430385180752202083029451415854e-17",
          "2.601012598905117837972487446501217e-17"),
    SCplx("1.91416125206598533387473921973498e-17",
          "1.01057621558297601848548588425567e-17"),
    SCplx("1.284639136034622817718604401205009e-17",
          "2.130956781101593625550022850535993e-18") };

static Cplx li3s5[64] = {
    SCplx("0",
          "0"),
    SCplx("60.",
          "0"),
    SCplx("0.854544147572749789985743353149954",
          "0"),
    SCplx("0",
          "0"),
    SCplx("1.",
          "0"),
    SCplx("0.125",
          "0"),
    SCplx("0.037037037037037037037037037037037",
          "0"),
    SCplx("0.015625",
          "0"),
    SCplx("0.008",
          "0"),
    SCplx("0.00462962962962962962962962962962963",
          "0"),
    SCplx("0.002915451895043731778425655976676385",
          "0"),
    SCplx("0.001953125",
          "0"),
    SCplx("0.001371742112482853223593964334705075",
          "0"),
    SCplx("0.001",
          "0"),
    SCplx("0.000751314800901577761081893313298272",
          "0"),
    SCplx("0.000578703703703703703703703703703704",
          "0"),
    SCplx("0.000455166135639508420573509330905781",
          "0"),
    SCplx("0.000364431486880466472303206997084548",
          "0"),
    SCplx("0.0002962962962962962962962962962962963",
          "0"),
    SCplx("0.000244140625",
          "0"),
    SCplx("0.0002035416242621616120496641563199674",
          "0"),
    SCplx("0.0001714677640603566529492455418381344",
          "0"),
    SCplx("0.0001457938474996355153812509112115469",
          "0"),
    SCplx("0.000125",
          "0"),
    SCplx("0.0001079796998164345103120613324694957",
          "0"),
    SCplx("0.000093914350112697220135236664162284",
          "0"),
    SCplx("0.0000821895290539985205884770280266294",
          "0"),
    SCplx("0.000072337962962962962962962962962963",
          "0"),
    SCplx("0.000064",
          "0"),
    SCplx("0.0000568957669549385525716886663632226",
          "0"),
    SCplx("0.0000508052634252908601331097901742621",
          "0"),
    SCplx("0.0000455539358600583090379008746355685",
          "0"),
    SCplx("0.0000410020911066464389683873877567756",
          "0"),
    SCplx("0.000037037037037037037037037037037037",
          "0"),
    SCplx("0.0000335671847202175153569870094995133",
          "0"),
    SCplx("0.000030517578125",
          "0"),
    SCplx("0.00002782647410746584300303308567771378",
          "0"),
    SCplx("0.00002544270303277020150620801953999593",
          "0"),
    SCplx("0.00002332361516034985422740524781341108",
          "0"),
    SCplx("0.0000214334705075445816186556927297668",
          "0"),
    SCplx("0.00001974216729512565889483347481886562",
          "0"),
    SCplx("0.00001822423093745443942265636390144336",
          "0"),
    SCplx("0.00001685800502368549705827812336688076",
          "0"),
    SCplx("0.000015625",
          "0"),
    SCplx("0.00001450936579562107340288156004701035",
          "0"),
    SCplx("0.00001349746247705431378900766655868697",
          "0"),
    SCplx("0.00001257750889858754575068861861219767",
          "0"),
    SCplx("0.0000117392937640871525169045830202855",
          "0"),
    SCplx("0.0000109739368998628257887517146776406",
          "0"),
    SCplx("0.00001027369113174981507355962850332868",
          "0"),
    SCplx("9.63177715920364466447704265914104e-6",
          "0"),
    SCplx("9.04224537037037037037037037037037e-6",
          "0"),
    SCplx("8.49985975231408681756751013608275e-6",
          "0"),
    SCplx("8.e-6",
          "0"),
    SCplx("7.53857867637635600183941319703583e-6",
          "0"),
    SCplx("7.11197086936731907146108329540282e-6",
          "0"),
    SCplx("6.7169542642584146644545497289709e-6",
          "0"),
    SCplx("6.35065792816135751663872377178276e-6",
          "0"),
    SCplx("6.01051840721262208865514650638618e-6",
          "0"),
    SCplx("5.69424198250728862973760932944606e-6",
          "0"),
    SCplx("5.39977212961613019930558930413137e-6",
          "0"),
    SCplx("5.12526138833080487104842346959695e-6",
          "0"),
    SCplx("4.86904698143432385979092312261721e-6",
          "0"),
    SCplx("4.62962962962962962962962962962963e-6",
          "0") };

static Cplx li3s6[64] = {
    SCplx("0",
          "1."),
    SCplx("60.",
          "0"),
    SCplx("0.603334384925279892553842597415471",
          "0"),
    SCplx("-0.1126928346712119642562254526416984",
          "0.968946146259369380483634845846919"),
    SCplx("0.915965594177219015054603514932384",
          "0.2056167583560283045590518958307531"),
    SCplx("0.0704784159619721750747820824491676",
          "0.0652837153898853527194713345562542"),
    SCplx("0.00404388363965114978962925126580982",
          "0.02141454235464355916795739842095976"),
    SCplx("-0.00327537262264705726835272054314384",
          "0.00598275967952572147686034226768034"),
    SCplx("-0.002389449246826325995604649438471395",
          "0.000884355721217054783220353862363845"),
    SCplx("-0.000990065647237346051285315083222483",
          "-0.000393368707825770872414791614944242"),
    SCplx("-0.0002089022965275541026366664137015452",
          "-0.000434177135410439757245760688894947"),
    SCplx("0.0000690670718179564296980871373826928",
          "-0.0002203223059357471680988537223482142"),
    SCplx("0.0001010262882481677857116280691922022",
          "-0.000056361938727574277358933970018859"),
    SCplx("0.000058124102462978621517716380059753",
          "0.0000150710502453539161728050706235692"),
    SCplx("0.00001679461435692840315987898148970916",
          "0.00002732763826191090363700216743275697"),
    SCplx("-3.78995600154209536648380811357242e-6",
          "0.00001713379500746858141827690747333133"),
    SCplx("-8.1815675603746553497026612623724e-6",
          "5.38565274237856131014279919591704e-6"),
    SCplx("-5.46157951737231222657552073458316e-6",
          "-1.053532835419160793524671615996246e-6"),
    SCplx("-1.826133178349216726709344495394359e-6",
          "-2.634953360205803327109296357623407e-6"),
    SCplx("3.155630261856302120155910482828451e-7",
          "-1.845102725159793774729644908108734e-6"),
    SCplx("8.96596764279475301800127559895347e-7",
          "-6.46796244086641532254381815626135e-7"),
    SCplx("6.51948374627866777355227146819184e-7",
          "1.001453827447007777094198190374314e-7"),
    SCplx("2.37237332939338979786057867195554e-7",
          "3.18460981263636624958497571768534e-7"),
    SCplx("-3.32810432865992407440268352206943e-8",
          "2.387315911084050271658059409530468e-7"),
    SCplx("-1.170712798992025614341695656428382e-7",
          "8.95408908496093812987289657631185e-8"),
    SCplx("-8.99978340609380380861826268621705e-8",
          "-1.148427608192942538635848406334408e-8"),
    SCplx("-3.46103185114723279424474593465021e-8",
          "-4.42666602010504973096720415313041e-8"),
    SCplx("4.08884351919067804673581808624869e-9",
          "-3.47562808157616459785469192709437e-8"),
    SCplx("1.713569414166929921678717649974434e-8",
          "-1.36500632901665543132076568754885e-8"),
    SCplx("1.369842362437106603374237572844e-8",
          "1.494780882563359164494254941728097e-9"),
    SCplx("5.4770895844220765788783522216649e-9",
          "6.76639269168367110397094682155431e-9"),
    SCplx("-5.58959750958323691762670514839647e-10",
          "5.4936177945635623661426026462697e-9"),
    SCplx("-2.71774846550689609022745900624265e-9",
          "2.230715410306631966610486511659409e-9"),
    SCplx("-2.236517251792663202962803811469787e-9",
          "-2.131515661437544161956198421191473e-10"),
    SCplx("-9.20449362628430647431825406276462e-10",
          "-1.107821070357766228194941197993432e-9"),
    SCplx("8.26856022511482407763209426237613e-11",
          "-9.22533820658341393349771204142495e-10"),
    SCplx("4.57440665667770231584365545445604e-10",
          "-3.84188326192584715560805828421546e-10"),
    SCplx("3.8495263652864974459258569270138e-10",
          "3.2562919343338288732886258412572e-11"),
    SCplx("1.620006562805333917810377646236818e-10",
          "1.910481051380646543645112759650739e-10"),
    SCplx("-1.299676673119605995338545293083949e-11",
          "1.622860022832671545167687290825921e-10"),
    SCplx("-8.06012518362979508892779138886385e-11",
          "6.89360680050777033987249750709919e-11"),
    SCplx("-6.90443217861430958760781841303978e-11",
          "-5.24987357804163093755858643113321e-12"),
    SCplx("-2.957558098345935230019771005285423e-11",
          "-3.43136821474831044584897755822938e-11"),
    SCplx("2.14358130109046938704352448034218e-12",
          "-2.961724491410730265166120512180414e-11"),
    SCplx("1.472734612962021043926358593786558e-11",
          "-1.278305246019247695612743966242519e-11"),
    SCplx("1.279929697554455109789132769306711e-11",
          "8.83812214806640317152404590455842e-13"),
    SCplx("5.56230613109385584251898857369935e-12",
          "6.36758775240566412667742528813579e-12"),
    SCplx("-3.67639201999003301440638148819198e-13",
          "5.56871457957927084217101187010822e-12"),
    SCplx("-2.771574371513091393393939550601116e-12",
          "2.43521655065904038394887538801476e-12"),
    SCplx("-2.437771840564961502957731016084492e-12",
          "-1.541661506494988792751927147961157e-13"),
    SCplx("-1.072156925228729564538541369743883e-12",
          "-1.213739170291247747197106812282771e-12"),
    SCplx("6.51279692852771997960970950590456e-14",
          "-1.07318581576547671462222977505703e-12"),
    SCplx("5.3450201559056986266781828737248e-13",
          "-4.74482294150175318397612635317878e-13"),
    SCplx("4.74900307146295484016623358917788e-13",
          "2.770120839931437011041751761224544e-14"),
    SCplx("2.109834105423444642074780695817109e-13",
          "2.365936749593011693803222630892078e-13"),
    SCplx("-1.185642980754962799264011307618359e-14",
          "2.111546459079924624467433372722498e-13"),
    SCplx("-1.052238031243304967451866133630378e-13",
          "9.42298545965136812765838939184986e-14"),
    SCplx("-9.43005362822623429729545519644087e-14",
          "-5.10422845970915301571262032884055e-15"),
    SCplx("-4.22573867142274980898253533058053e-14",
          "-4.70033147079177363926420423820876e-14"),
    SCplx("2.209255803535661546997912517012837e-15",
          "-4.22867690852133351496232183330261e-14"),
    SCplx("2.108189565852825793892966921532018e-14",
          "-1.902247557504629391739675022786216e-14"),
    SCplx("1.903477021621242063438187940096305e-14",
          "9.61035113536445963529215584847962e-16"),
    SCplx("8.59350955962679694012955262537268e-15",
          "9.49149886749974294447276325788585e-15"),
    SCplx("-4.20014032489305799896848153770141e-16",
          "8.5986856140044087847922356030675e-15") };

static Cplx li3s7[64] = {
    SCplx("0",
          "-1."),
    SCplx("60.",
          "0"),
    SCplx("0.603334384925279892553842597415471",
          "0"),
    SCplx("-0.1126928346712119642562254526416984",
          "-0.968946146259369380483634845846919"),
    SCplx("0.915965594177219015054603514932384",
          "-0.2056167583560283045590518958307531"),
    SCplx("0.0704784159619721750747820824491676",
          "-0.0652837153898853527194713345562542"),
    SCplx("0.00404388363965114978962925126580982",
          "-0.02141454235464355916795739842095976"),
    SCplx("-0.00327537262264705726835272054314384",
          "-0.00598275967952572147686034226768034"),
    SCplx("-0.002389449246826325995604649438471395",
          "-0.000884355721217054783220353862363845"),
    SCplx("-0.000990065647237346051285315083222483",
          "0.000393368707825770872414791614944242"),
    SCplx("-0.0002089022965275541026366664137015452",
          "0.000434177135410439757245760688894947"),
    SCplx("0.0000690670718179564296980871373826928",
          "0.0002203223059357471680988537223482142"),
    SCplx("0.0001010262882481677857116280691922022",
          "0.000056361938727574277358933970018859"),
    SCplx("0.000058124102462978621517716380059753",
          "-0.0000150710502453539161728050706235692"),
    SCplx("0.00001679461435692840315987898148970916",
          "-0.00002732763826191090363700216743275697"),
    SCplx("-3.78995600154209536648380811357242e-6",
          "-0.00001713379500746858141827690747333133"),
    SCplx("-8.1815675603746553497026612623724e-6",
          "-5.38565274237856131014279919591704e-6"),
    SCplx("-5.46157951737231222657552073458316e-6",
          "1.053532835419160793524671615996246e-6"),
    SCplx("-1.826133178349216726709344495394359e-6",
          "2.634953360205803327109296357623407e-6"),
    SCplx("3.155630261856302120155910482828451e-7",
          "1.845102725159793774729644908108734e-6"),
    SCplx("8.96596764279475301800127559895347e-7",
          "6.46796244086641532254381815626135e-7"),
    SCplx("6.51948374627866777355227146819184e-7",
          "-1.001453827447007777094198190374314e-7"),
    SCplx("2.37237332939338979786057867195554e-7",
          "-3.18460981263636624958497571768534e-7"),
    SCplx("-3.32810432865992407440268352206943e-8",
          "-2.387315911084050271658059409530468e-7"),
    SCplx("-1.170712798992025614341695656428382e-7",
          "-8.95408908496093812987289657631185e-8"),
    SCplx("-8.99978340609380380861826268621705e-8",
          "1.148427608192942538635848406334408e-8"),
    SCplx("-3.46103185114723279424474593465021e-8",
          "4.42666602010504973096720415313041e-8"),
    SCplx("4.08884351919067804673581808624869e-9",
          "3.47562808157616459785469192709437e-8"),
    SCplx("1.713569414166929921678717649974434e-8",
          "1.36500632901665543132076568754885e-8"),
    SCplx("1.369842362437106603374237572844e-8",
          "-1.494780882563359164494254941728097e-9"),
    SCplx("5.4770895844220765788783522216649e-9",
          "-6.76639269168367110397094682155431e-9"),
    SCplx("-5.58959750958323691762670514839647e-10",
          "-5.4936177945635623661426026462697e-9"),
    SCplx("-2.71774846550689609022745900624265e-9",
          "-2.230715410306631966610486511659409e-9"),
    SCplx("-2.236517251792663202962803811469787e-9",
          "2.131515661437544161956198421191473e-10"),
    SCplx("-9.20449362628430647431825406276462e-10",
          "1.107821070357766228194941197993432e-9"),
    SCplx("8.26856022511482407763209426237613e-11",
          "9.22533820658341393349771204142495e-10"),
    SCplx("4.57440665667770231584365545445604e-10",
          "3.84188326192584715560805828421546e-10"),
    SCplx("3.8495263652864974459258569270138e-10",
          "-3.2562919343338288732886258412572e-11"),
    SCplx("1.620006562805333917810377646236818e-10",
          "-1.910481051380646543645112759650739e-10"),
    SCplx("-1.299676673119605995338545293083949e-11",
          "-1.622860022832671545167687290825921e-10"),
    SCplx("-8.06012518362979508892779138886385e-11",
          "-6.89360680050777033987249750709919e-11"),
    SCplx("-6.90443217861430958760781841303978e-11",
          "5.24987357804163093755858643113321e-12"),
    SCplx("-2.957558098345935230019771005285423e-11",
          "3.43136821474831044584897755822938e-11"),
    SCplx("2.14358130109046938704352448034218e-12",
          "2.961724491410730265166120512180414e-11"),
    SCplx("1.472734612962021043926358593786558e-11",
          "1.278305246019247695612743966242519e-11"),
    SCplx("1.279929697554455109789132769306711e-11",
          "-8.83812214806640317152404590455842e-13"),
    SCplx("5.56230613109385584251898857369935e-12",
          "-6.36758775240566412667742528813579e-12"),
    SCplx("-3.67639201999003301440638148819198e-13",
          "-5.56871457957927084217101187010822e-12"),
    SCplx("-2.771574371513091393393939550601116e-12",
          "-2.43521655065904038394887538801476e-12"),
    SCplx("-2.437771840564961502957731016084492e-12",
          "1.541661506494988792751927147961157e-13"),
    SCplx("-1.072156925228729564538541369743883e-12",
          "1.213739170291247747197106812282771e-12"),
    SCplx("6.51279692852771997960970950590456e-14",
          "1.07318581576547671462222977505703e-12"),
    SCplx("5.3450201559056986266781828737248e-13",
          "4.74482294150175318397612635317878e-13"),
    SCplx("4.74900307146295484016623358917788e-13",
          "-2.770120839931437011041751761224544e-14"),
    SCplx("2.109834105423444642074780695817109e-13",
          "-2.365936749593011693803222630892078e-13"),
    SCplx("-1.185642980754962799264011307618359e-14",
          "-2.111546459079924624467433372722498e-13"),
    SCplx("-1.052238031243304967451866133630378e-13",
          "-9.42298545965136812765838939184986e-14"),
    SCplx("-9.43005362822623429729545519644087e-14",
          "5.10422845970915301571262032884055e-15"),
    SCplx("-4.22573867142274980898253533058053e-14",
          "4.70033147079177363926420423820876e-14"),
    SCplx("2.209255803535661546997912517012837e-15",
          "4.22867690852133351496232183330261e-14"),
    SCplx("2.108189565852825793892966921532018e-14",
          "1.902247557504629391739675022786216e-14"),
    SCplx("1.903477021621242063438187940096305e-14",
          "-9.61035113536445963529215584847962e-16"),
    SCplx("8.59350955962679694012955262537268e-15",
          "-9.49149886749974294447276325788585e-15"),
    SCplx("-4.20014032489305799896848153770141e-16",
          "-8.5986856140044087847922356030675e-15") };

static Cplx li3s8[64] = {
    SCplx("0",
          "0.5"),
    SCplx("60.",
          "0"),
    SCplx("0.763853895180629234896574269282546",
          "0"),
    SCplx("-0.03033900041736453814384386223817259",
          "0.495599953571453580645107055236821"),
    SCplx("0.974444716589044714220468995386676",
          "0.117950148843131726910541396974516"),
    SCplx("0.1051934024710780288557536933353185",
          "0.0471494985874324817919565324642471"),
    SCplx("0.02199748055116484589639959866262302",
          "0.02235357083757720898520165132031428"),
    SCplx("0.00437394286749434934466746281297224",
          "0.01119303282782209046360770660888707"),
    SCplx("-0.0002783602591384640179156342454956818",
          "0.00555013420328982100509853491955465"),
    SCplx("-0.00134599115921485108000501742432316",
          "0.002563389255271734268616204695805362"),
    SCplx("-0.001307319228802745839259582009425617",
          "0.00098739493601480376069502837963827"),
    SCplx("-0.000965010808600586427986029896369646",
          "0.0001972610675660117607527895919138656"),
    SCplx("-0.000601467808389418749065144903466747",
          "-0.0001517021949140365859979192242803568"),
    SCplx("-0.0003103837262006103361006707871204475",
          "-0.000260553734114034738458002277009722"),
    SCplx("-0.0001110189803975214815632270213492779",
          "-0.0002491245656317353881153803534883343"),
    SCplx("6.68605546680011264422279138963228e-6",
          "-0.0001880132571914304535258469292973877"),
    SCplx("0.0000625276219755019498638239469872859",
          "-0.0001167968272662872507870420819662266"),
    SCplx("0.0000771514603807522594944121673176309",
          "-0.0000553476733307015045022102512832938"),
    SCplx("0.0000681626912247785793593432951415678",
          "-0.0000113171669727835727492465333045872"),
    SCplx("0.0000487669822462264036596698583714848",
          "0.00001476053123162600689897071926751887"),
    SCplx("0.00002773806604714799968001229943884435",
          "0.00002599182630434672900516159141072695"),
    SCplx("0.00001005147744810329216898898499857763",
          "0.00002683324063470420491999940032785188"),
    SCplx("-2.208184884997161966767362650570732e-6",
          "0.00002168727812164841359979010200776383"),
    SCplx("-8.90675043744470229025041806515614e-6",
          "0.00001415295466159975165479497030518781"),
    SCplx("-0.00001102763235651941578550780470260969",
          "6.73929952919080226075424150799253e-6"),
    SCplx("-0.00001001747160965429812428457311907568",
          "8.8143371548691233122838266321777e-7"),
    SCplx("-7.33112350816118266278159395618689e-6",
          "-2.871061925141120028486216520331235e-6"),
    SCplx("-4.16301729366742679442245042422488e-6",
          "-4.59333985310974320133354037985668e-6"),
    SCplx("-1.33173781570168452975216459635506e-6",
          "-4.72222486673428159387820965388848e-6"),
    SCplx("7.2427185303583593233480185837844e-7",
          "-3.83408414283053640552196968655337e-6"),
    SCplx("1.882340001051824242844507290387322e-6",
          "-2.484193045406411246535859838036426e-6"),
    SCplx("2.23947933290800808921436671344141e-6",
          "-1.110979486825512006493286546151152e-6"),
    SCplx("2.012784384708267430184458363651908e-6",
          "2.936871989642835628478522236079844e-9"),
    SCplx("1.454741449303099251480774274528486e-6",
          "7.27171266666505707761188635553756e-7"),
    SCplx("7.92768938817852113822105542398108e-7",
          "1.053548910694256895967135779694377e-6"),
    SCplx("1.949391062347702500406862813492075e-7",
          "1.054384858618739098654878882536793e-6"),
    SCplx("-2.412863817672283336632571340087581e-7",
          "8.4060562284731949065262650416364e-7"),
    SCplx("-4.83316968359533309569906275415029e-7",
          "5.27261772476076460946479743220261e-7"),
    SCplx("-5.47580346678802448397417691654769e-7",
          "2.101033937729617247252320927119996e-7"),
    SCplx("-4.79874483622623965225593987344932e-7",
          "-4.62949691493880974811395736593642e-8"),
    SCplx("-3.36788342174342889058242410906026e-7",
          "-2.105769801489384591751957837017311e-7"),
    SCplx("-1.712463450864351052080135031497994e-7",
          "-2.797111776143151126135902059320275e-7"),
    SCplx("-2.348576510793938226424326251493109e-8",
          "-2.703478964512485655483299949203025e-7"),
    SCplx("8.26315225329447798977168049559903e-8",
          "-2.09250304608688042916721971802072e-7"),
    SCplx("1.39008305635085721725223401986817e-7",
          "-1.248791343851255205822868835494065e-7"),
    SCplx("1.498910813644343236411437025760871e-7",
          "-4.13342221728637531963992763136642e-8"),
    SCplx("1.271707770182848153796155925396777e-7",
          "2.495829613622333765793186117893814e-8"),
    SCplx("8.56905837523880670016991842658734e-8",
          "6.60527267868701415443342109867563e-8"),
    SCplx("3.94438098108889263870632129830368e-8",
          "8.1413156178852983668634337151625e-8"),
    SCplx("-8.941155708992471933902826707912e-10",
          "7.57482064966302730614456714736766e-8"),
    SCplx("-2.904062106339238381837332891723619e-8",
          "5.64975746595822063583769353667392e-8"),
    SCplx("-4.30076647540843073414379481942092e-8",
          "3.155419650536791990600031791737634e-8"),
    SCplx("-4.42034555685785840142898393021837e-8",
          "7.58483292888640255549744450120104e-9"),
    SCplx("-3.61458382269996888511274297856183e-8",
          "-1.090987212488967223303749100495304e-8"),
    SCplx("-2.314925959993081130292197352581101e-8",
          "-2.183649702309422844677422417614264e-8"),
    SCplx("-9.24480145468709864658242551887519e-9",
          "-2.521188903833520559846539503753348e-8"),
    SCplx("2.527971516014354388920180542259449e-9",
          "-2.254353106549097863277740821850204e-8"),
    SCplx("1.042993642060404503363824560283053e-8",
          "-1.610078212927501236267061864754531e-8"),
    SCplx("1.398871005832778256763778561445072e-8",
          "-8.24908415549001566879987507341721e-9"),
    SCplx("1.372788891675192618590775942327385e-8",
          "-9.57343324201655165306353594393013e-10"),
    SCplx("1.077968833796287912358126246260369e-8",
          "4.47616614109112800083890627661743e-9"),
    SCplx("6.48923671095144845268284934022427e-9",
          "7.48886560353329045050049348282691e-9"),
    SCplx("2.089514218688074862975329041454199e-9",
          "8.15677448797885473010509375965553e-9"),
    SCplx("-1.510050379389965697083160957968384e-9",
          "6.99997272928380189351403135373542e-9") };

static Cplx li3s9[64] = {
    SCplx("0",
          "-0.5"),
    SCplx("60.",
          "0"),
    SCplx("0.763853895180629234896574269282546",
          "0"),
    SCplx("-0.03033900041736453814384386223817259",
          "-0.495599953571453580645107055236821"),
    SCplx("0.974444716589044714220468995386676",
          "-0.117950148843131726910541396974516"),
    SCplx("0.1051934024710780288557536933353185",
          "-0.0471494985874324817919565324642471"),
    SCplx("0.02199748055116484589639959866262302",
          "-0.02235357083757720898520165132031428"),
    SCplx("0.00437394286749434934466746281297224",
          "-0.01119303282782209046360770660888707"),
    SCplx("-0.0002783602591384640179156342454956818",
          "-0.00555013420328982100509853491955465"),
    SCplx("-0.00134599115921485108000501742432316",
          "-0.002563389255271734268616204695805362"),
    SCplx("-0.001307319228802745839259582009425617",
          "-0.00098739493601480376069502837963827"),
    SCplx("-0.000965010808600586427986029896369646",
          "-0.0001972610675660117607527895919138656"),
    SCplx("-0.000601467808389418749065144903466747",
          "0.0001517021949140365859979192242803568"),
    SCplx("-0.0003103837262006103361006707871204475",
          "0.000260553734114034738458002277009722"),
    SCplx("-0.0001110189803975214815632270213492779",
          "0.0002491245656317353881153803534883343"),
    SCplx("6.68605546680011264422279138963228e-6",
          "0.0001880132571914304535258469292973877"),
    SCplx("0.0000625276219755019498638239469872859",
          "0.0001167968272662872507870420819662266"),
    SCplx("0.0000771514603807522594944121673176309",
          "0.0000553476733307015045022102512832938"),
    SCplx("0.0000681626912247785793593432951415678",
          "0.0000113171669727835727492465333045872"),
    SCplx("0.0000487669822462264036596698583714848",
          "-0.00001476053123162600689897071926751887"),
    SCplx("0.00002773806604714799968001229943884435",
          "-0.00002599182630434672900516159141072695"),
    SCplx("0.00001005147744810329216898898499857763",
          "-0.00002683324063470420491999940032785188"),
    SCplx("-2.208184884997161966767362650570732e-6",
          "-0.00002168727812164841359979010200776383"),
    SCplx("-8.90675043744470229025041806515614e-6",
          "-0.00001415295466159975165479497030518781"),
    SCplx("-0.00001102763235651941578550780470260969",
          "-6.73929952919080226075424150799253e-6"),
    SCplx("-0.00001001747160965429812428457311907568",
          "-8.8143371548691233122838266321777e-7"),
    SCplx("-7.33112350816118266278159395618689e-6",
          "2.871061925141120028486216520331235e-6"),
    SCplx("-4.16301729366742679442245042422488e-6",
          "4.59333985310974320133354037985668e-6"),
    SCplx("-1.33173781570168452975216459635506e-6",
          "4.72222486673428159387820965388848e-6"),
    SCplx("7.2427185303583593233480185837844e-7",
          "3.83408414283053640552196968655337e-6"),
    SCplx("1.882340001051824242844507290387322e-6",
          "2.484193045406411246535859838036426e-6"),
    SCplx("2.23947933290800808921436671344141e-6",
          "1.110979486825512006493286546151152e-6"),
    SCplx("2.012784384708267430184458363651908e-6",
          "-2.936871989642835628478522236079844e-9"),
    SCplx("1.454741449303099251480774274528486e-6",
          "-7.27171266666505707761188635553756e-7"),
    SCplx("7.92768938817852113822105542398108e-7",
          "-1.053548910694256895967135779694377e-6"),
    SCplx("1.949391062347702500406862813492075e-7",
          "-1.054384858618739098654878882536793e-6"),
    SCplx("-2.412863817672283336632571340087581e-7",
          "-8.4060562284731949065262650416364e-7"),
    SCplx("-4.83316968359533309569906275415029e-7",
          "-5.27261772476076460946479743220261e-7"),
    SCplx("-5.47580346678802448397417691654769e-7",
          "-2.101033937729617247252320927119996e-7"),
    SCplx("-4.79874483622623965225593987344932e-7",
          "4.62949691493880974811395736593642e-8"),
    SCplx("-3.36788342174342889058242410906026e-7",
          "2.105769801489384591751957837017311e-7"),
    SCplx("-1.712463450864351052080135031497994e-7",
          "2.797111776143151126135902059320275e-7"),
    SCplx("-2.348576510793938226424326251493109e-8",
          "2.703478964512485655483299949203025e-7"),
    SCplx("8.26315225329447798977168049559903e-8",
          "2.09250304608688042916721971802072e-7"),
    SCplx("1.39008305635085721725223401986817e-7",
          "1.248791343851255205822868835494065e-7"),
    SCplx("1.498910813644343236411437025760871e-7",
          "4.13342221728637531963992763136642e-8"),
    SCplx("1.271707770182848153796155925396777e-7",
          "-2.495829613622333765793186117893814e-8"),
    SCplx("8.56905837523880670016991842658734e-8",
          "-6.60527267868701415443342109867563e-8"),
    SCplx("3.94438098108889263870632129830368e-8",
          "-8.1413156178852983668634337151625e-8"),
    SCplx("-8.941155708992471933902826707912e-10",
          "-7.57482064966302730614456714736766e-8"),
    SCplx("-2.904062106339238381837332891723619e-8",
          "-5.64975746595822063583769353667392e-8"),
    SCplx("-4.30076647540843073414379481942092e-8",
          "-3.155419650536791990600031791737634e-8"),
    SCplx("-4.42034555685785840142898393021837e-8",
          "-7.58483292888640255549744450120104e-9"),
    SCplx("-3.61458382269996888511274297856183e-8",
          "1.090987212488967223303749100495304e-8"),
    SCplx("-2.314925959993081130292197352581101e-8",
          "2.183649702309422844677422417614264e-8"),
    SCplx("-9.24480145468709864658242551887519e-9",
          "2.521188903833520559846539503753348e-8"),
    SCplx("2.527971516014354388920180542259449e-9",
          "2.254353106549097863277740821850204e-8"),
    SCplx("1.042993642060404503363824560283053e-8",
          "1.610078212927501236267061864754531e-8"),
    SCplx("1.398871005832778256763778561445072e-8",
          "8.24908415549001566879987507341721e-9"),
    SCplx("1.372788891675192618590775942327385e-8",
          "9.57343324201655165306353594393013e-10"),
    SCplx("1.077968833796287912358126246260369e-8",
          "-4.47616614109112800083890627661743e-9"),
    SCplx("6.48923671095144845268284934022427e-9",
          "-7.48886560353329045050049348282691e-9"),
    SCplx("2.089514218688074862975329041454199e-9",
          "-8.15677448797885473010509375965553e-9"),
    SCplx("-1.510050379389965697083160957968384e-9",
          "-6.99997272928380189351403135373542e-9") };

static Cplx li3s10[64] = {
    SCplx("0.25",
          "0"),
    SCplx("60.",
          "0"),
    SCplx("1.138935590953552264079306462206453",
          "0"),
    SCplx("0.2584613957965733052880001298736726",
          "0"),
    SCplx("1.070610556330930427676735313951246",
          "0"),
    SCplx("0.1602354669523865641602814200481268",
          "0"),
    SCplx("0.0596522041968614917764690381597247",
          "0"),
    SCplx("0.0323350071214827174480057541298852",
          "0"),
    SCplx("0.0215268553343928069326894675547239",
          "0"),
    SCplx("0.01631265084505647980227993638470218",
          "0"),
    SCplx("0.01351170727855730686524801829604374",
          "0"),
    SCplx("0.01194166984164260854485986468792134",
          "0"),
    SCplx("0.01108808445554238166943477333109527",
          "0"),
    SCplx("0.0107029428711689125163368503788985",
          "0"),
    SCplx("0.01065977098738328728859764913283541",
          "0"),
    SCplx("0.01089413354460406536739294174720872",
          "0"),
    SCplx("0.01137684196290741969952913890665615",
          "0"),
    SCplx("0.0121011583482348462644911218539625",
          "0"),
    SCplx("0.01307659624681051733453914236557704",
          "0"),
    SCplx("0.01432613865353702312570787668250772",
          "0"),
    SCplx("0.01588542608703234710893304385477436",
          "0"),
    SCplx("0.0178032411007251952250774393028556",
          "0"),
    SCplx("0.02014299105670971568662031816319187",
          "0"),
    SCplx("0.02298509179731970808109877399397628",
          "0"),
    SCplx("0.02643027696014330648138997750155348",
          "0"),
    SCplx("0.03060394547055003325647893191553593",
          "0"),
    SCplx("0.035661735608380585256187676570772",
          "0"),
    SCplx("0.0417965907377202124046444018729032",
          "0"),
    SCplx("0.0492476679219910617190984786846063",
          "0"),
    SCplx("0.0583115433382267066849886726599019",
          "0"),
    SCplx("0.0693562947065088615998164118723245",
          "0"),
    SCplx("0.0828391987615438870498071161174552",
          "0"),
    SCplx("0.0993289805782151349926828463499112",
          "0"),
    SCplx("0.1195338030509537960261681935772096",
          "0"),
    SCplx("0.1443365037885458935297242981611015",
          "0"),
    SCplx("0.1748389918669661045551933619028474",
          "0"),
    SCplx("0.2124182321660636906997376987475917",
          "0"),
    SCplx("0.2587969008948406167747859414849395",
          "0"),
    SCplx("0.3161326313678809486404941883460194",
          "0"),
    SCplx("0.387130834012482766835967817323844",
          "0"),
    SCplx("0.475187432828535881344900789449587",
          "0"),
    SCplx("0.584569593911706715423732112406567",
          "0"),
    SCplx("0.720644735060850009269785874908142",
          "0"),
    SCplx("0.890170933414894858300324359742701",
          "0"),
    SCplx("1.101665463053812504517406772274432",
          "0"),
    SCplx("1.365872818030909675952884850620426",
          "0"),
    SCplx("1.696359492781173455377823678984493",
          "0"),
    SCplx("2.110270366628489156855336665124357",
          "0"),
    SCplx("2.629291241740224031426914311905221",
          "0"),
    SCplx("3.28087451804580056943950174535497",
          "0"),
    SCplx("4.09980093082211694763429641234838",
          "0"),
    SCplx("5.13017072594778984754837483090598",
          "0"),
    SCplx("6.42794389026929701587559256159515",
          "0"),
    SCplx("8.06418274609244469939216759822727",
          "0"),
    SCplx("10.12919349266613745623731894502107",
          "0"),
    SCplx("12.73781888246401168214257973086751",
          "0"),
    SCplx("16.03620569947336609486204857396681",
          "0"),
    SCplx("20.21046262979290476007619382770105",
          "0"),
    SCplx("25.49774237567921543004649141192089",
          "0"),
    SCplx("32.2004340683276525293750252642113",
          "0"),
    SCplx("40.7043479993849544261839477735578",
          "0"),
    SCplx("51.5020270926591664254769080674608",
          "0"),
    SCplx("65.2226447485694157670420268606118",
          "0"),
    SCplx("82.6703678686616107329863006118874",
          "0") };

static Cplx li3s11[64] = {
    SCplx("0.25",
          "0.5"),
    SCplx("60.",
          "0"),
    SCplx("0.946485272509870360527499180127552",
          "0"),
    SCplx("0.2202068651524365912017839870085781",
          "0.528433440029193445510714518509417"),
    SCplx("1.031423192566026497092803703938974",
          "0.1465409278734912338527041914769179"),
    SCplx("0.1231744181221255188996856471946395",
          "0.0691504900396833739034923808292017"),
    SCplx("0.02553046101339891874771989032737283",
          "0.0379564386087785288117288216987402"),
    SCplx("0.001693480667463497962082930101124613",
          "0.02108896322952393523393818998903934"),
    SCplx("-0.00524013098955243377943956459425527",
          "0.01068508356662138092238740451400882"),
    SCplx("-0.00640333923545116998693985697149842",
          "0.00405412665637408361492021973328978"),
    SCplx("-0.00525880724266812476214295431115055",
          "0.00002527275921044617760803028421377986"),
    SCplx("-0.00329022524973001792951514071707067",
          "-0.002067564685917349889036509629111986"),
    SCplx("-0.001281948839461499621737109924197916",
          "-0.002726486283584531534528897994162264"),
    SCplx("0.000324045728255428054939234192787467",
          "-0.002404482909414259271143336608838024"),
    SCplx("0.001313061163834221820129678374655706",
          "-0.00152808699327977892935710891519651"),
    SCplx("0.001647662051926154901819891233214842",
          "-0.000479444567618786764355626941547751"),
    SCplx("0.001428034623748237431980781580904399",
          "0.000435614410036429375378366362616829"),
    SCplx("0.000846340971735961894385982519185092",
          "0.001016525056856477395920377141914569"),
    SCplx("0.0001341194890769081326378432487525235",
          "0.001182743619269718585015068423083298"),
    SCplx("-0.000491035742757554781243836805638457",
          "0.000968459231610891188575780972025614"),
    SCplx("-0.000870547957846814789314856470613845",
          "0.000496960995044287537713567908851435"),
    SCplx("-0.000933275370397347591334659718382478",
          "-0.0000604295266820383541792002457718903"),
    SCplx("-0.000701997339115703443226103800234378",
          "-0.000532007948619348657020308191697902"),
    SCplx("-0.0002774536116639194684637092889890572",
          "-0.000789258264116751501074313176414964"),
    SCplx("0.0001954181474946038541311766390179681",
          "-0.00077648561177989523145642553621796"),
    SCplx("0.000570174787181998881046199527020224",
          "-0.000519943985823103488706669442245244"),
    SCplx("0.000739469620714664779412285119120855",
          "-0.0001149353690452920490484300684815392"),
    SCplx("0.000663129886340888186569800321525634",
          "0.0003050825683390525451064969696113072"),
    SCplx("0.000376565782435949676328680002997234",
          "0.000608699615054332524379840576738498"),
    SCplx("-0.0000223962635064197274287928098503158",
          "0.000704929244797022869244392841481125"),
    SCplx("-0.000404306570584354865274349778111649",
          "0.000569097724208207097887363732663719"),
    SCplx("-0.00064765441371045721735181956084373",
          "0.0002489855141694746774414256480121138"),
    SCplx("-0.000675777986317810167078802674551744",
          "-0.0001505398063702044147336075159654084"),
    SCplx("-0.000480293849313711698886855179187325",
          "-0.000500014894275008896804523732853008"),
    SCplx("-0.0001239340081347447537252225524780022",
          "-0.000685540534204312870543999098428391"),
    SCplx("0.0002784130447827041893308039988978637",
          "-0.000644663985082394915726661016704748"),
    SCplx("0.000595181201250002299157786999378598",
          "-0.000386974875154767913516908671922834"),
    SCplx("0.00071968125733930672118164842485708",
          "7.33765662747505568517058602544404e-6"),
    SCplx("0.000605039502977816190211190140017935",
          "0.000411240391606359681151942375487225"),
    SCplx("0.0002813388306590844576745752748675717",
          "0.000690328299974478179855281079323237"),
    SCplx("-0.0001511954706283380655151799082567379",
          "0.000746224745462431999576708012377459"),
    SCplx("-0.000551915951304211301756349033325168",
          "0.000550299256334587020088596507872742"),
    SCplx("-0.000784032649559977485976773668165415",
          "0.0001564197453539826600609627290941961"),
    SCplx("-0.000759989083488413259641683028273565",
          "-0.0003125199207123993447603018482612366"),
    SCplx("-0.000473294774630911405967998233041872",
          "-0.000701474074512308718879532397660365"),
    SCplx("-5.59282435063246566291086653185992e-6",
          "-0.000872968816212477503739055541571019"),
    SCplx("0.000494992009598064391827105678340942",
          "-0.000754235094190199870522035649061754"),
    SCplx("0.000859096002356042581028815375782554",
          "-0.000366052264478125743916665316590319"),
    SCplx("0.000951705291164063393578443023389595",
          "0.0001775737868631004101003950079504894"),
    SCplx("0.000720409082626983234150912944523282",
          "0.000701012508539166172115332315327642"),
    SCplx("0.000219636499721271172115369220000732",
          "0.001021825548403711802184320809989375"),
    SCplx("-0.000399215676982328083811611275703289",
          "0.001012345524216490064358848022084494"),
    SCplx("-0.000931346535825862554739938186026713",
          "0.000647888238160198391733458103722245"),
    SCplx("-0.001184065690252884788086236029018018",
          "0.00002415752405514321610568476970816838"),
    SCplx("-0.001044065356132930609320151071705105",
          "-0.000664836442726471831340636008539702"),
    SCplx("-0.000523766003527414390398344369558721",
          "-0.001184518912823585269618004161270347"),
    SCplx("0.0002310508140793524220362553907440863",
          "-0.001336887227742848830319664434405021"),
    SCplx("0.000978719211438194809049246192248552",
          "-0.001032586901525585981795474950228097"),
    SCplx("0.001455954928000279130791697603490661",
          "-0.00033272711630302741761838725178971"),
    SCplx("0.001467167347484819112901321100027015",
          "0.000557027044025675527441383279392907"),
    SCplx("0.000959634204489541820395314747730853",
          "0.001343041205942343198663901059595381"),
    SCplx("0.0000570804521875494771675147077197842",
          "0.001736847886356802064934676476760891"),
    SCplx("-0.000964477351155863085864353600716008",
          "0.00155657818261759956139416898791501"),
    SCplx("-0.00175663131252745085884980125429855",
          "0.000802432502709191266664855754397251") };

static Cplx li3s12[64] = {
    SCplx("0.25",
          "0.25"),
    SCplx("60.",
          "0"),
    SCplx("1.080120912604458134302894641485261",
          "0"),
    SCplx("0.2485691777685005863510052162930364",
          "0.2667408109370587326698882456734852"),
    SCplx("1.059824542174400254941314381918305",
          "0.0781869260208145270830734040243191"),
    SCplx("0.1489907493913539915812306714920211",
          "0.0416303576621146205563669155973018"),
    SCplx("0.047841884531976739614040287122262",
          "0.02782017302434574863814668768051208"),
    SCplx("0.01983056901022145788588745473359333",
          "0.02069627714602145498968245591643121"),
    SCplx("0.00823887454154181551774284119675445",
          "0.01620680153487627071991903032819723"),
    SCplx("0.002198855947720866664369240181705127",
          "0.01291998013027485470659123946900322"),
    SCplx("-0.001421492125492603927394985226974932",
          "0.01021891705264849242798248412922722"),
    SCplx("-0.00375495739752731897509288870147932",
          "0.00780545314027256064273169790777891"),
    SCplx("-0.00526638500055450242860542840710871",
          "0.00553071092092162116127550601910111"),
    SCplx("-0.00615622643835432645861858975613864",
          "0.00332828867215909851387638944913759"),
    SCplx("-0.00650896680649213640559638995298394",
          "0.00118509812405073578832354812898718"),
    SCplx("-0.00635754270575266459031105027745129",
          "-0.000872654088138394852165781808951294"),
    SCplx("-0.00571635751565601499962110492355419",
          "-0.002787357026248318354783467575818763"),
    SCplx("-0.0046013841657294090656156441290972",
          "-0.00447590335253153348268934539735484"),
    SCplx("-0.003044392509955975542704885282578308",
          "-0.00583579129642506991294512969668584"),
    SCplx("-0.001103943228782310517317353389830137",
          "-0.00675268877120471975561560802324762"),
    SCplx("0.001126132742838571105578668538508509",
          "-0.00711020955903578092822398864812798"),
    SCplx("0.00351100815635734732192423004772606",
          "-0.00680225384608895214882143261099995"),
    SCplx("0.00587265000976232633557855671333829",
          "-0.00574787021136904306208529714698151"),
    SCplx("0.00799216757382417921898323783530064",
          "-0.00390815197395392161055940195852626"),
    SCplx("0.00961784236316644100855412652400712",
          "-0.001304172464893037888733031646199502"),
    SCplx("0.01047985139363189100762372486515003",
          "0.001965597476310266107192310480644703"),
    SCplx("0.01031236054733951273432468777004634",
          "0.00571052557078342574908367045320957"),
    SCplx("0.00888308096572960331203148802121931",
          "0.00963838149459400098899151083017842"),
    SCplx("0.00602953019701434124268547886703391",
          "0.0133543157171883774108163757444899"),
    SCplx("0.001700125741982260373737486609699244",
          "0.01637152885298492346405109249027395"),
    SCplx("-0.00400309963595350147333089089398633",
          "0.01813674653198775240738045235881113"),
    SCplx("-0.01078484962734876715149971958246758",
          "0.01807298216708561473326913280674739"),
    SCplx("-0.018126150564694666846445163999587",
          "0.01564084830049237965676848504863254"),
    SCplx("-0.02527061860567004653671165720808693",
          "0.01041777945627424692040940778453971"),
    SCplx("-0.03123567379905634789550571145100166",
          "0.002191923677793236276835725516609921"),
    SCplx("-0.0348570159623032560228918213375391",
          "-0.00893580134916789291337578137413611"),
    SCplx("-0.0348736162797576909083852761552049",
          "-0.02245174102293706670557634244095259"),
    SCplx("-0.03005797395777035722625729454538264",
          "-0.0373458057364683264432560732060382"),
    SCplx("-0.01939216268018226577970450000725572",
          "-0.052061853171125283325245553792293"),
    SCplx("-0.002284093405653771943263608757730535",
          "-0.0645026548431708852853557226433562"),
    SCplx("0.02118950426912249987589646805089272",
          "-0.0721109113378583658791040993223922"),
    SCplx("0.0500362971357598772076372811392807",
          "-0.0720461105044877872029271140824105"),
    SCplx("0.082130884288439920016959559009354",
          "-0.0614718030753258071309657979824238"),
    SCplx("0.1140696480721723422696647582950764",
          "-0.0379582881638813791066299309402625"),
    SCplx("0.1411488501720871791114771169308635",
          "8.77957688172353920516469739776425e-6"),
    SCplx("0.157520875816937559229938114432083",
          "0.0524427818129940792892305727367012"),
    SCplx("0.1565811778363308937762650699497007",
          "0.117246171072543078859438183324898"),
    SCplx("0.1316273076078307695343167951965245",
          "0.1896551989716790576537829405526252"),
    SCplx("0.0768091423429313712665557247963392",
          "0.2618447351779394655799113057860344"),
    SCplx("-0.01164564274281069624589331921040893",
          "0.322820862806711257510640986597384"),
    SCplx("-0.1339951452928585164344713654577567",
          "0.35874194977280030442007391603125"),
    SCplx("-0.2854604371680457962320669863131267",
          "0.353806428159818687538779739530924"),
    SCplx("-0.45480948626196180442150313635713",
          "0.2918208654001032272876369443409862"),
    SCplx("-0.623310820101816693292910966515885",
          "0.1585086980145812314424619050717682"),
    SCplx("-0.764381161098024498356211699283714",
          "-0.0554667033652076839785610106844915"),
    SCplx("-0.844290213842420827618432787016068",
          "-0.350913163849435443299482070099766"),
    SCplx("-0.824286084366125243790110543196555",
          "-0.716258628364406262137609029341938"),
    SCplx("-0.664448439367009919429460147335289",
          "-1.123920417725245842729477062227128"),
    SCplx("-0.329445902901668820495448198212302",
          "-1.527563128864445338273329069649166"),
    SCplx("0.2038447650698966518972126089694751",
          "-1.861079939108369261356589614212062"),
    SCplx("0.937214192383621650606887107180179",
          "-2.040243706185346506235564808821263"),
    SCplx("1.841250956685224096800795031696026",
          "-1.967987467411891928131619096191547"),
    SCplx("2.845959043348418004575996950318663",
          "-1.544140122017218320600043387956863"),
    SCplx("3.83358961979082659900927264273002",
          "-0.68011403854082391348220232865446") };

static Cplx li3s13[64] = {
    SCplx("0.25",
          "-0.25"),
    SCplx("60.",
          "0"),
    SCplx("1.080120912604458134302894641485261",
          "0"),
    SCplx("0.2485691777685005863510052162930364",
          "-0.2667408109370587326698882456734852"),
    SCplx("1.059824542174400254941314381918305",
          "-0.0781869260208145270830734040243191"),
    SCplx("0.1489907493913539915812306714920211",
          "-0.0416303576621146205563669155973018"),
    SCplx("0.047841884531976739614040287122262",
          "-0.02782017302434574863814668768051208"),
    SCplx("0.01983056901022145788588745473359333",
          "-0.02069627714602145498968245591643121"),
    SCplx("0.00823887454154181551774284119675445",
          "-0.01620680153487627071991903032819723"),
    SCplx("0.002198855947720866664369240181705127",
          "-0.01291998013027485470659123946900322"),
    SCplx("-0.001421492125492603927394985226974932",
          "-0.01021891705264849242798248412922722"),
    SCplx("-0.00375495739752731897509288870147932",
          "-0.00780545314027256064273169790777891"),
    SCplx("-0.00526638500055450242860542840710871",
          "-0.00553071092092162116127550601910111"),
    SCplx("-0.00615622643835432645861858975613864",
          "-0.00332828867215909851387638944913759"),
    SCplx("-0.00650896680649213640559638995298394",
          "-0.00118509812405073578832354812898718"),
    SCplx("-0.00635754270575266459031105027745129",
          "0.000872654088138394852165781808951294"),
    SCplx("-0.00571635751565601499962110492355419",
          "0.002787357026248318354783467575818763"),
    SCplx("-0.0046013841657294090656156441290972",
          "0.00447590335253153348268934539735484"),
    SCplx("-0.003044392509955975542704885282578308",
          "0.00583579129642506991294512969668584"),
    SCplx("-0.001103943228782310517317353389830137",
          "0.00675268877120471975561560802324762"),
    SCplx("0.001126132742838571105578668538508509",
          "0.00711020955903578092822398864812798"),
    SCplx("0.00351100815635734732192423004772606",
          "0.00680225384608895214882143261099995"),
    SCplx("0.00587265000976232633557855671333829",
          "0.00574787021136904306208529714698151"),
    SCplx("0.00799216757382417921898323783530064",
          "0.00390815197395392161055940195852626"),
    SCplx("0.00961784236316644100855412652400712",
          "0.001304172464893037888733031646199502"),
    SCplx("0.01047985139363189100762372486515003",
          "-0.001965597476310266107192310480644703"),
    SCplx("0.01031236054733951273432468777004634",
          "-0.00571052557078342574908367045320957"),
    SCplx("0.00888308096572960331203148802121931",
          "-0.00963838149459400098899151083017842"),
    SCplx("0.00602953019701434124268547886703391",
          "-0.0133543157171883774108163757444899"),
    SCplx("0.001700125741982260373737486609699244",
          "-0.01637152885298492346405109249027395"),
    SCplx("-0.00400309963595350147333089089398633",
          "-0.01813674653198775240738045235881113"),
    SCplx("-0.01078484962734876715149971958246758",
          "-0.01807298216708561473326913280674739"),
    SCplx("-0.018126150564694666846445163999587",
          "-0.01564084830049237965676848504863254"),
    SCplx("-0.02527061860567004653671165720808693",
          "-0.01041777945627424692040940778453971"),
    SCplx("-0.03123567379905634789550571145100166",
          "-0.002191923677793236276835725516609921"),
    SCplx("-0.0348570159623032560228918213375391",
          "0.00893580134916789291337578137413611"),
    SCplx("-0.0348736162797576909083852761552049",
          "0.02245174102293706670557634244095259"),
    SCplx("-0.03005797395777035722625729454538264",
          "0.0373458057364683264432560732060382"),
    SCplx("-0.01939216268018226577970450000725572",
          "0.052061853171125283325245553792293"),
    SCplx("-0.002284093405653771943263608757730535",
          "0.0645026548431708852853557226433562"),
    SCplx("0.02118950426912249987589646805089272",
          "0.0721109113378583658791040993223922"),
    SCplx("0.0500362971357598772076372811392807",
          "0.0720461105044877872029271140824105"),
    SCplx("0.082130884288439920016959559009354",
          "0.0614718030753258071309657979824238"),
    SCplx("0.1140696480721723422696647582950764",
          "0.0379582881638813791066299309402625"),
    SCplx("0.1411488501720871791114771169308635",
          "-8.77957688172353920516469739776425e-6"),
    SCplx("0.157520875816937559229938114432083",
          "-0.0524427818129940792892305727367012"),
    SCplx("0.1565811778363308937762650699497007",
          "-0.117246171072543078859438183324898"),
    SCplx("0.1316273076078307695343167951965245",
          "-0.1896551989716790576537829405526252"),
    SCplx("0.0768091423429313712665557247963392",
          "-0.2618447351779394655799113057860344"),
    SCplx("-0.01164564274281069624589331921040893",
          "-0.322820862806711257510640986597384"),
    SCplx("-0.1339951452928585164344713654577567",
          "-0.35874194977280030442007391603125"),
    SCplx("-0.2854604371680457962320669863131267",
          "-0.353806428159818687538779739530924"),
    SCplx("-0.45480948626196180442150313635713",
          "-0.2918208654001032272876369443409862"),
    SCplx("-0.623310820101816693292910966515885",
          "-0.1585086980145812314424619050717682"),
    SCplx("-0.764381161098024498356211699283714",
          "0.0554667033652076839785610106844915"),
    SCplx("-0.844290213842420827618432787016068",
          "0.350913163849435443299482070099766"),
    SCplx("-0.824286084366125243790110543196555",
          "0.716258628364406262137609029341938"),
    SCplx("-0.664448439367009919429460147335289",
          "1.123920417725245842729477062227128"),
    SCplx("-0.329445902901668820495448198212302",
          "1.527563128864445338273329069649166"),
    SCplx("0.2038447650698966518972126089694751",
          "1.861079939108369261356589614212062"),
    SCplx("0.937214192383621650606887107180179",
          "2.040243706185346506235564808821263"),
    SCplx("1.841250956685224096800795031696026",
          "1.967987467411891928131619096191547"),
    SCplx("2.845959043348418004575996950318663",
          "1.544140122017218320600043387956863"),
    SCplx("3.83358961979082659900927264273002",
          "0.68011403854082391348220232865446") };

static Cplx li3s14[64] = {
    SCplx("0.25",
          "-0.5"),
    SCplx("60.",
          "0"),
    SCplx("0.946485272509870360527499180127552",
          "0"),
    SCplx("0.2202068651524365912017839870085781",
          "-0.528433440029193445510714518509417"),
    SCplx("1.031423192566026497092803703938974",
          "-0.1465409278734912338527041914769179"),
    SCplx("0.1231744181221255188996856471946395",
          "-0.0691504900396833739034923808292017"),
    SCplx("0.02553046101339891874771989032737283",
          "-0.0379564386087785288117288216987402"),
    SCplx("0.001693480667463497962082930101124613",
          "-0.02108896322952393523393818998903934"),
    SCplx("-0.00524013098955243377943956459425527",
          "-0.01068508356662138092238740451400882"),
    SCplx("-0.00640333923545116998693985697149842",
          "-0.00405412665637408361492021973328978"),
    SCplx("-0.00525880724266812476214295431115055",
          "-0.00002527275921044617760803028421377986"),
    SCplx("-0.00329022524973001792951514071707067",
          "0.002067564685917349889036509629111986"),
    SCplx("-0.001281948839461499621737109924197916",
          "0.002726486283584531534528897994162264"),
    SCplx("0.000324045728255428054939234192787467",
          "0.002404482909414259271143336608838024"),
    SCplx("0.001313061163834221820129678374655706",
          "0.00152808699327977892935710891519651"),
    SCplx("0.001647662051926154901819891233214842",
          "0.000479444567618786764355626941547751"),
    SCplx("0.001428034623748237431980781580904399",
          "-0.000435614410036429375378366362616829"),
    SCplx("0.000846340971735961894385982519185092",
          "-0.001016525056856477395920377141914569"),
    SCplx("0.0001341194890769081326378432487525235",
          "-0.001182743619269718585015068423083298"),
    SCplx("-0.000491035742757554781243836805638457",
          "-0.000968459231610891188575780972025614"),
    SCplx("-0.000870547957846814789314856470613845",
          "-0.000496960995044287537713567908851435"),
    SCplx("-0.000933275370397347591334659718382478",
          "0.0000604295266820383541792002457718903"),
    SCplx("-0.000701997339115703443226103800234378",
          "0.000532007948619348657020308191697902"),
    SCplx("-0.0002774536116639194684637092889890572",
          "0.000789258264116751501074313176414964"),
    SCplx("0.0001954181474946038541311766390179681",
          "0.00077648561177989523145642553621796"),
    SCplx("0.000570174787181998881046199527020224",
          "0.000519943985823103488706669442245244"),
    SCplx("0.000739469620714664779412285119120855",
          "0.0001149353690452920490484300684815392"),
    SCplx("0.000663129886340888186569800321525634",
          "-0.0003050825683390525451064969696113072"),
    SCplx("0.000376565782435949676328680002997234",
          "-0.000608699615054332524379840576738498"),
    SCplx("-0.0000223962635064197274287928098503158",
          "-0.000704929244797022869244392841481125"),
    SCplx("-0.000404306570584354865274349778111649",
          "-0.000569097724208207097887363732663719"),
    SCplx("-0.00064765441371045721735181956084373",
          "-0.0002489855141694746774414256480121138"),
    SCplx("-0.000675777986317810167078802674551744",
          "0.0001505398063702044147336075159654084"),
    SCplx("-0.000480293849313711698886855179187325",
          "0.000500014894275008896804523732853008"),
    SCplx("-0.0001239340081347447537252225524780022",
          "0.000685540534204312870543999098428391"),
    SCplx("0.0002784130447827041893308039988978637",
          "0.000644663985082394915726661016704748"),
    SCplx("0.000595181201250002299157786999378598",
          "0.000386974875154767913516908671922834"),
    SCplx("0.00071968125733930672118164842485708",
          "-7.33765662747505568517058602544404e-6"),
    SCplx("0.000605039502977816190211190140017935",
          "-0.000411240391606359681151942375487225"),
    SCplx("0.0002813388306590844576745752748675717",
          "-0.000690328299974478179855281079323237"),
    SCplx("-0.0001511954706283380655151799082567379",
          "-0.000746224745462431999576708012377459"),
    SCplx("-0.000551915951304211301756349033325168",
          "-0.000550299256334587020088596507872742"),
    SCplx("-0.000784032649559977485976773668165415",
          "-0.0001564197453539826600609627290941961"),
    SCplx("-0.000759989083488413259641683028273565",
          "0.0003125199207123993447603018482612366"),
    SCplx("-0.000473294774630911405967998233041872",
          "0.000701474074512308718879532397660365"),
    SCplx("-5.59282435063246566291086653185992e-6",
          "0.000872968816212477503739055541571019"),
    SCplx("0.000494992009598064391827105678340942",
          "0.000754235094190199870522035649061754"),
    SCplx("0.000859096002356042581028815375782554",
          "0.000366052264478125743916665316590319"),
    SCplx("0.000951705291164063393578443023389595",
          "-0.0001775737868631004101003950079504894"),
    SCplx("0.000720409082626983234150912944523282",
          "-0.000701012508539166172115332315327642"),
    SCplx("0.000219636499721271172115369220000732",
          "-0.001021825548403711802184320809989375"),
    SCplx("-0.000399215676982328083811611275703289",
          "-0.001012345524216490064358848022084494"),
    SCplx("-0.000931346535825862554739938186026713",
          "-0.000647888238160198391733458103722245"),
    SCplx("-0.001184065690252884788086236029018018",
          "-0.00002415752405514321610568476970816838"),
    SCplx("-0.001044065356132930609320151071705105",
          "0.000664836442726471831340636008539702"),
    SCplx("-0.000523766003527414390398344369558721",
          "0.001184518912823585269618004161270347"),
    SCplx("0.0002310508140793524220362553907440863",
          "0.001336887227742848830319664434405021"),
    SCplx("0.000978719211438194809049246192248552",
          "0.001032586901525585981795474950228097"),
    SCplx("0.001455954928000279130791697603490661",
          "0.00033272711630302741761838725178971"),
    SCplx("0.001467167347484819112901321100027015",
          "-0.000557027044025675527441383279392907"),
    SCplx("0.000959634204489541820395314747730853",
          "-0.001343041205942343198663901059595381"),
    SCplx("0.0000570804521875494771675147077197842",
          "-0.001736847886356802064934676476760891"),
    SCplx("-0.000964477351155863085864353600716008",
          "-0.00155657818261759956139416898791501"),
    SCplx("-0.00175663131252745085884980125429855",
          "-0.000802432502709191266664855754397251") };

static Double rli3s1[64] = {
     SDouble("-1."),
     SDouble("60."),
     SDouble("0.428906220392100540146530350746658"),
     SDouble("-0.901542677369695714049803621133587"),
     SDouble("0.822467033424113218236207583323013"),
     SDouble("0.064659926432083954409487730932418"),
     SDouble("0.01091542086139841803678646704524925"),
     SDouble("0.002507633932720037742820506829088888"),
     SDouble("0.000682081451512098056728132723695616"),
     SDouble("0.0002065507464841269555879287766960163"),
     SDouble("0.0000673884042892839916809519326082544"),
     SDouble("0.00002322651042076677693692601023145053"),
     SDouble("8.3502898456739751596256660908476e-6"),
     SDouble("3.104210327322716393994025078742775e-6"),
     SDouble("1.185821578005572871073406368103275e-6"),
     SDouble("4.63333346871331013776926993618023e-7"),
     SDouble("1.845179316876127426736867579713624e-7"),
     SDouble("7.46888897381088391121101241375321e-8"),
     SDouble("3.066139954409583873363345888232584e-8"),
     SDouble("1.27430851286229176679159476071358e-8"),
     SDouble("5.3538990246644734615886584483433e-9"),
     SDouble("2.271182602338407480276976477430797e-9"),
     SDouble("9.71801564175745785514506212000899e-10"),
     SDouble("4.19055164015686366217139589222656e-10"),
     SDouble("1.819748414590891734954900506473183e-10"),
     SDouble("7.95281140915881642700456664897803e-11"),
     SDouble("3.49589371347629056697716780953473e-11"),
     SDouble("1.544945807088958242368699386099118e-11"),
     SDouble("6.86120591473045674753792473503369e-12"),
     SDouble("3.060948095928747817472178466387716e-12"),
     SDouble("1.371305376072359884269096420276435e-12"),
     SDouble("6.16744265463583967451413954394309e-13"),
     SDouble("2.783891369123969115837058649614259e-13"),
     SDouble("1.260871508973192719518392088263861e-13"),
     SDouble("5.72883183030740446393364571195469e-14"),
     SDouble("2.610671363310647598504363488170274e-14"),
     SDouble("1.19302960641337584653993955131498e-14"),
     SDouble("5.46628156100651194555912099540348e-15"),
     SDouble("2.510784879991430238796238481089816e-15"),
     SDouble("1.155963513906717988465591738537496e-15"),
     SDouble("5.33385342796999643351015917049303e-16"),
     SDouble("2.466322648123928136887419107989695e-16"),
     SDouble("1.142678296304085999952426915317684e-16"),
     SDouble("5.30420425565206049053413397789332e-17"),
     SDouble("2.466599972428467919397347749191308e-17"),
     SDouble("1.149006070745624721400450154869351e-17"),
     SDouble("5.36113227673245460306405312074152e-18"),
     SDouble("2.505354293144225334792573359639917e-18"),
     SDouble("1.172546768430359744206753072960686e-18"),
     SDouble("5.49555448906547190105768542553967e-19"),
     SDouble("2.579211128349652579322460406051322e-19"),
     SDouble("1.212081021980944628111738831120978e-19"),
     SDouble("5.70325311444493518789120045467814e-20"),
     SDouble("2.686817198918444756126513284080277e-20"),
     SDouble("1.26723625351229805639099657187494e-20"),
     SDouble("5.98358892890643236361821568805594e-21"),
     SDouble("2.828345034490377928389603639582158e-21"),
     SDouble("1.338296369471195715868944278975699e-21"),
     SDouble("6.33877321462002465224029147365816e-22"),
     SDouble("3.005216268983857797292514269880188e-22"),
     SDouble("1.42609763393759305837203350238931e-22"),
     SDouble("6.77348165429897277710390030409471e-23"),
     SDouble("3.21996159689420665713587850077772e-23"),
     SDouble("1.53197957849552570884574770609893e-23") };

static Double rli3s2[64] = {
     SDouble("-0.5"),
     SDouble("60."),
     SDouble("0.570681515425557045484379679066931"),
     SDouble("-0.472597844658896874618623193126548"),
     SDouble("0.896828413847292404886128811831549"),
     SDouble("0.0858981976309636409301025809028504"),
     SDouble("0.01835523047484345638056373169577942"),
     SDouble("0.00543122008656452711867996210972213"),
     SDouble("0.001921087807415540867042263274572104"),
     SDouble("0.000761022710826660221193899462893456"),
     SDouble("0.000326095507767814049175830060716084"),
     SDouble("0.0001480317057256813566325361906146358"),
     SDouble("0.0000702398468758811253309362501053971"),
     SDouble("0.0000345166403728543038272376351313486"),
     SDouble("0.00001745120816170509007752672436238687"),
     SDouble("9.03343930226572364971880773744345e-6"),
     SDouble("4.76974998018252370276471651095801e-6"),
     SDouble("2.561494462087344556674761298165445e-6"),
     SDouble("1.395871462359307326428358237127334e-6"),
     SDouble("7.70446654402581164841076910041103e-7"),
     SDouble("4.30052577878536204429636834718956e-7"),
     SDouble("2.424553214324696478441564010896848e-7"),
     SDouble("1.379147974213437460997894656736608e-7"),
     SDouble("7.90801013389141856268085601321454e-8"),
     SDouble("4.5673656712247419739310960049823e-8"),
     SDouble("2.65532612133568368817397423473469e-8"),
     SDouble("1.55300515846521498379228331570961e-8"),
     SDouble("9.13296904954765473997803360463844e-9"),
     SDouble("5.39812318133135426397459756331697e-9"),
     SDouble("3.20549709953160595456064822937068e-9"),
     SDouble("1.911696355282062245192899020215779e-9"),
     SDouble("1.14466605023512906165954521322586e-9"),
     SDouble("6.87946290818947825662546778109173e-10"),
     SDouble("4.14894547089541011777207099087083e-10"),
     SDouble("2.510328573288240922069578994260305e-10"),
     SDouble("1.523507093496036721080556024118993e-10"),
     SDouble("9.27254578410466589818118738697994e-11"),
     SDouble("5.65875325017135438904215679182915e-11"),
     SDouble("3.46212532831367352116974589854816e-11"),
     SDouble("2.123262449652822970006862441872118e-11"),
     SDouble("1.305109801737841232457809916810484e-11"),
     SDouble("8.03935095757067865893899985617128e-12"),
     SDouble("4.96223798682981466310849886745939e-12"),
     SDouble("3.068828100985464925013035363434558e-12"),
     SDouble("1.901362270119824613156875400346937e-12"),
     SDouble("1.180093516635033538272409760835518e-12"),
     SDouble("7.33654855223608254230066324798881e-13"),
     SDouble("4.56833545436369836936049300277579e-13"),
     SDouble("2.848945919589153452769674524672815e-13"),
     SDouble("1.779269258432814697107063083933737e-13"),
     SDouble("1.112765016162859564060280487886683e-13"),
     SDouble("6.96858057593652268412803360919458e-14"),
     SDouble("4.36958879314763788806169369377183e-14"),
     SDouble("2.743278656185582398264102981637609e-14"),
     SDouble("1.724294483440539377573790670648215e-14"),
     SDouble("1.085039053702971969756268068715313e-14"),
     SDouble("6.83522943719820091628755829233526e-15"),
     SDouble("4.31039466057932788444967434202502e-15"),
     SDouble("2.720950021595141261330930026815656e-15"),
     SDouble("1.719285313783963251882453997711202e-15"),
     SDouble("1.087387415175993227450516803567857e-15"),
     SDouble("6.88359775685601878870093685262058e-16"),
     SDouble("4.36142182049511407901634131348057e-16"),
     SDouble("2.765727512263024064146828283294596e-16") };

static Double rli3s3[64] = {
     SDouble("0"),
     SDouble("60."),
     SDouble("0.854544147572749789985743353149954"),
     SDouble("0"),
     SDouble("1."),
     SDouble("0.125"),
     SDouble("0.037037037037037037037037037037037"),
     SDouble("0.015625"),
     SDouble("0.008"),
     SDouble("0.00462962962962962962962962962962963"),
     SDouble("0.002915451895043731778425655976676385"),
     SDouble("0.001953125"),
     SDouble("0.001371742112482853223593964334705075"),
     SDouble("0.001"),
     SDouble("0.000751314800901577761081893313298272"),
     SDouble("0.000578703703703703703703703703703704"),
     SDouble("0.000455166135639508420573509330905781"),
     SDouble("0.000364431486880466472303206997084548"),
     SDouble("0.0002962962962962962962962962962962963"),
     SDouble("0.000244140625"),
     SDouble("0.0002035416242621616120496641563199674"),
     SDouble("0.0001714677640603566529492455418381344"),
     SDouble("0.0001457938474996355153812509112115469"),
     SDouble("0.000125"),
     SDouble("0.0001079796998164345103120613324694957"),
     SDouble("0.000093914350112697220135236664162284"),
     SDouble("0.0000821895290539985205884770280266294"),
     SDouble("0.000072337962962962962962962962962963"),
     SDouble("0.000064"),
     SDouble("0.0000568957669549385525716886663632226"),
     SDouble("0.0000508052634252908601331097901742621"),
     SDouble("0.0000455539358600583090379008746355685"),
     SDouble("0.0000410020911066464389683873877567756"),
     SDouble("0.000037037037037037037037037037037037"),
     SDouble("0.0000335671847202175153569870094995133"),
     SDouble("0.000030517578125"),
     SDouble("0.00002782647410746584300303308567771378"),
     SDouble("0.00002544270303277020150620801953999593"),
     SDouble("0.00002332361516034985422740524781341108"),
     SDouble("0.0000214334705075445816186556927297668"),
     SDouble("0.00001974216729512565889483347481886562"),
     SDouble("0.00001822423093745443942265636390144336"),
     SDouble("0.00001685800502368549705827812336688076"),
     SDouble("0.000015625"),
     SDouble("0.00001450936579562107340288156004701035"),
     SDouble("0.00001349746247705431378900766655868697"),
     SDouble("0.00001257750889858754575068861861219767"),
     SDouble("0.0000117392937640871525169045830202855"),
     SDouble("0.0000109739368998628257887517146776406"),
     SDouble("0.00001027369113174981507355962850332868"),
     SDouble("9.63177715920364466447704265914104e-6"),
     SDouble("9.04224537037037037037037037037037e-6"),
     SDouble("8.49985975231408681756751013608275e-6"),
     SDouble("8.e-6"),
     SDouble("7.53857867637635600183941319703583e-6"),
     SDouble("7.11197086936731907146108329540282e-6"),
     SDouble("6.7169542642584146644545497289709e-6"),
     SDouble("6.35065792816135751663872377178276e-6"),
     SDouble("6.01051840721262208865514650638618e-6"),
     SDouble("5.69424198250728862973760932944606e-6"),
     SDouble("5.39977212961613019930558930413137e-6"),
     SDouble("5.12526138833080487104842346959695e-6"),
     SDouble("4.86904698143432385979092312261721e-6"),
     SDouble("4.62962962962962962962962962962963e-6") };

static Double rli3s4[64] = {
     SDouble("0.25"),
     SDouble("60."),
     SDouble("1.138935590953552264079306462206453"),
     SDouble("0.2584613957965733052880001298736726"),
     SDouble("1.070610556330930427676735313951246"),
     SDouble("0.1602354669523865641602814200481268"),
     SDouble("0.0596522041968614917764690381597247"),
     SDouble("0.0323350071214827174480057541298852"),
     SDouble("0.0215268553343928069326894675547239"),
     SDouble("0.01631265084505647980227993638470218"),
     SDouble("0.01351170727855730686524801829604374"),
     SDouble("0.01194166984164260854485986468792134"),
     SDouble("0.01108808445554238166943477333109527"),
     SDouble("0.0107029428711689125163368503788985"),
     SDouble("0.01065977098738328728859764913283541"),
     SDouble("0.01089413354460406536739294174720872"),
     SDouble("0.01137684196290741969952913890665615"),
     SDouble("0.0121011583482348462644911218539625"),
     SDouble("0.01307659624681051733453914236557704"),
     SDouble("0.01432613865353702312570787668250772"),
     SDouble("0.01588542608703234710893304385477436"),
     SDouble("0.0178032411007251952250774393028556"),
     SDouble("0.02014299105670971568662031816319187"),
     SDouble("0.02298509179731970808109877399397628"),
     SDouble("0.02643027696014330648138997750155348"),
     SDouble("0.03060394547055003325647893191553593"),
     SDouble("0.035661735608380585256187676570772"),
     SDouble("0.0417965907377202124046444018729032"),
     SDouble("0.0492476679219910617190984786846063"),
     SDouble("0.0583115433382267066849886726599019"),
     SDouble("0.0693562947065088615998164118723245"),
     SDouble("0.0828391987615438870498071161174552"),
     SDouble("0.0993289805782151349926828463499112"),
     SDouble("0.1195338030509537960261681935772096"),
     SDouble("0.1443365037885458935297242981611015"),
     SDouble("0.1748389918669661045551933619028474"),
     SDouble("0.2124182321660636906997376987475917"),
     SDouble("0.2587969008948406167747859414849395"),
     SDouble("0.3161326313678809486404941883460194"),
     SDouble("0.387130834012482766835967817323844"),
     SDouble("0.475187432828535881344900789449587"),
     SDouble("0.584569593911706715423732112406567"),
     SDouble("0.720644735060850009269785874908142"),
     SDouble("0.890170933414894858300324359742701"),
     SDouble("1.101665463053812504517406772274432"),
     SDouble("1.365872818030909675952884850620426"),
     SDouble("1.696359492781173455377823678984493"),
     SDouble("2.110270366628489156855336665124357"),
     SDouble("2.629291241740224031426914311905221"),
     SDouble("3.28087451804580056943950174535497"),
     SDouble("4.09980093082211694763429641234838"),
     SDouble("5.13017072594778984754837483090598"),
     SDouble("6.42794389026929701587559256159515"),
     SDouble("8.06418274609244469939216759822727"),
     SDouble("10.12919349266613745623731894502107"),
     SDouble("12.73781888246401168214257973086751"),
     SDouble("16.03620569947336609486204857396681"),
     SDouble("20.21046262979290476007619382770105"),
     SDouble("25.49774237567921543004649141192089"),
     SDouble("32.2004340683276525293750252642113"),
     SDouble("40.7043479993849544261839477735578"),
     SDouble("51.5020270926591664254769080674608"),
     SDouble("65.2226447485694157670420268606118"),
     SDouble("82.6703678686616107329863006118874") };

#define LI2MAXREAL 0.4
#define LI2SERIESN 14  // number of defined series
#define RLI2SERIESN 4  // number of defined series

Cplx li2(Double x)  // x with infinitesimal negative imag. part
{
  if (x==Double(1)) return(PiSonSix);
  Cplx l;
  if (x>Double(1)) { l=log(x)+PiI; return(-li2(1/x)-PiSonSix-.5*l*l); }; 
  if (x<-Double(1)) { l=log(-x); return(-li2(1/x)-PiSonSix-.5*l*l); }; 
  if (x>.51) return(-li2(1-x)+PiSonSix-log(x)*log(1-x));
  if (x>LI2MAXREAL) return(-li2(-x)+.5*li2(x*x));
  Double *li2seriesdata[RLI2SERIESN];
  li2seriesdata[0]=rli2s1;
  li2seriesdata[1]=rli2s2;
  li2seriesdata[2]=rli2s3;
  li2seriesdata[3]=rli2s4;
  return(multiseries(x,li2seriesdata,RLI2SERIESN));
}


Cplx li2(Cplx x)
{
  if (imag(x)==Double(0)) return(li2(real(x)));
  Cplx l;
  if (abs(x)>NUMUNIT) { l=log(-x); return(-li2(1/x)-PiSonSix-.5*l*l); };
  if (real(x)>.51) return(-li2(1-x)+PiSonSix-log(x)*log(1-x));
  if (real(x)>LI2MAXREAL) return(-li2(-x)+.5*li2(x*x));
  Cplx *li2seriesdata[LI2SERIESN];
  li2seriesdata[0]=li2s1;
  li2seriesdata[1]=li2s2;
  li2seriesdata[2]=li2s3;
  li2seriesdata[3]=li2s4;
  li2seriesdata[4]=li2s5;
  li2seriesdata[5]=li2s6;
  li2seriesdata[6]=li2s7;
  li2seriesdata[7]=li2s8;
  li2seriesdata[8]=li2s9;
  li2seriesdata[9]=li2s10;
  li2seriesdata[10]=li2s11;
  li2seriesdata[11]=li2s12;
  li2seriesdata[12]=li2s13;
  li2seriesdata[13]=li2s14;
  return(multiseries(x,li2seriesdata,LI2SERIESN));
}


#define LI3MAXREAL .4
#define LI3LIMIT1 .5 // not yet well adjusted

static const Double LI3_1=SDouble("1.20205690315959428539973816151145");

Cplx li3(Double x)  // x with infinitesimal negative imag. part
{
  if (x==Double(1.)) return(LI3_1);
  Cplx l;
  if (x>1.) {
    l=log(x)+PiI;
    return(li3(1/x)-(PiSonSix+l*l/6)*l);
  };
  if (x<-1.) {
    l=log(-x);
    return(li3(1/x)-(PiSonSix+l*l/6)*l);
  };
  if (x>LI3LIMIT1) {
    l=log(x);
    return(-li3(1-x)-li3(1-1/x)+LI3_1
           +(PiSonSix+(l/6-.5*log(1-x))*l)*l);
  };
  if (x>LI3MAXREAL) return(-li3(-x)+.25*li3(x*x));
  Double *li3seriesdata[RLI2SERIESN];
  li3seriesdata[0]=rli3s1;
  li3seriesdata[1]=rli3s2;
  li3seriesdata[2]=rli3s3;
  li3seriesdata[3]=rli3s4;
  return(multiseries(x,li3seriesdata,RLI2SERIESN));
}

Cplx li3(Cplx x)
{
  if (imag(x)==Double(0)) return(li3(real(x)));
  Cplx l;
  if (abs(x)>NUMUNIT) {
    l=log(-x);
    return(li3(1/x)-(PiSonSix+l*l/6)*l);
  };
  if (real(x)>LI3LIMIT1) {
    l=log(x);
    return(-li3(1-x)-li3(1-1/x)+LI3_1
           +(PiSonSix+(l/6-.5*log(1-x))*l)*l);
  };
  if (real(x)>LI3MAXREAL) return(-li3(-x)+.25*li3(x*x));
  Cplx *li3seriesdata[LI2SERIESN];
  li3seriesdata[0]=li3s1;
  li3seriesdata[1]=li3s2;
  li3seriesdata[2]=li3s3;
  li3seriesdata[3]=li3s4;
  li3seriesdata[4]=li3s5;
  li3seriesdata[5]=li3s6;
  li3seriesdata[6]=li3s7;
  li3seriesdata[7]=li3s8;
  li3seriesdata[8]=li3s9;
  li3seriesdata[9]=li3s10;
  li3seriesdata[10]=li3s11;
  li3seriesdata[11]=li3s12;
  li3seriesdata[12]=li3s13;
  li3seriesdata[13]=li3s14;
  return(multiseries(x,li3seriesdata,LI2SERIESN));
}

Cplx li2c(Double x) // infinitesimal positive imag. part
{ return(conj(li2(x))); }

Cplx li3c(Double x) // infinitesimal positive imag. part
{ return(conj(li3(x))); }


==> ccode/li.h <==
/* ------------------------------------------------------------- */
/* li.h, li.cc                                                   */
/* Stefan Bauberger (stefan@bauberger.de)                        */
/* last revision 4.12.95                                         */
/* ------------------------------------------------------------- */
/* Calculation of poly-logarithms Li_2 and Li_3 for real or      */
/* complex values with simple taylor series                      */
/* adapted for use with double or quad-precision                 */ 
/* ------------------------------------------------------------- */

// Li_2: li2(Cplx x), li2(Double x)=li2(x-I*eps), li2c(Double x)=li2(x+I*eps)
// Li_3: li3(Cplx x), li3(Double x)=li3(x-I*eps), li3c(Double x)=li3(x+I*eps)

#ifndef __li__
#define __li__

#include "Cplx.h"

Cplx li2(Double x);
Cplx li2c(Double x);
Cplx li2(Cplx x);
Cplx li3(Double x);
Cplx li3c(Double x);
Cplx li3(Cplx x);

#endif



==> ccode/qag.cc <==
/* qag.h, qag.cc                                                 */
/* Stefan Bauberger (stefan@bauberger.de)                        */
/* last revision 4.12.95                                         */
/* ------------------------------------------------------------- */
/* This is an adaption of the integration-routine QAG from the   */
/* QUADPACK-package for C++ and for use with complex functions   */
/* or other numerical types.                                     */
/* See:                                                          */
/*   R. Piessens, E. deDoncker-Kapenga, C. Uberhuber, D. Kahaner */
/*   doubledoublepack: a Subroutine Package for Automatic Integration    */
/*   Springer Verlag, 1983.                                      */
/* ------------------------------------------------------------- */
/* Purpose: adaptive gauss-kronrod-integration                   */
/*          of real or complex functions of a real variable      */
/* ------------------------------------------------------------- */ 
/* The code has been translated with f2c and then slightly       */
/* streamlined. It runs indepently of any f2c-header-file or     */
/* library.                                                      */
/* Note:                                                         */
/*   Some effort could still be put into making the code more    */
/*   c++-like. Any user is invited to do this.                   */
/* ------------------------------------------------------------- */
/* The calling program has to provide a function:                */
/*   RESULT_TYPE foo(Double x);                                    */
/* First initialize a integration class with:                    */
/* - QAGCLASS v;                                                 */
/*         in this case the integration will be evaluated with   */
/*         standard subdivisions setting.                        */
/* - QAGCLASS v(int error_type,Double error);                      */
/*         with error_type=FIX_RELATIVE_ERROR or                 */
/*         with error_type=FIX_ABSOLUTE_ERROR                    */
/* - QAGCLASS v(Double abs_error,Double rel_error,int max_subdiv);   */
/*         the routine will then stop when one of the conditions */
/*         is fulfilled                                          */
/* Calling sequence with a and b as integration limits:          */
/* RESULT_TYPE v.integrate(RESULT_TYPE (*foo) (Double),            */
/*                         Double a,Double b);                       */
/*           a and b are the integration limits                  */
/* ------------------------------------------------------------- */

#include "qag.h"

#define Outstream cerr

#define TRUE  1
#define FALSE 0

#ifdef QUADPRECISION  // estimated:
static const doubledouble EPMACH("4.5e-32");
static const doubledouble EPMACH50("2.2e-30");
static const doubledouble ERR_EXP("1.5");
#else
#define EPMACH 2.22045e-16
#define EPMACH50 1.11e-14
#define ERR_EXP 1.5
#endif

#define UFLOW 2.22508e-308
#define OFLOW 1.79769e+308  /* Values for IEEE-arithmetic */


static Double max(Double x,Double y)
{
  if (x>y) return(x); else return(y);
}

static Double min(Double x,Double y)
{
  if (x<y) return(x); else return(y);
}

static Double xgk_15[8] =
       { SDouble(".991455371120812639206854697526"),
         SDouble(".949107912342758524526189684048"),
	 SDouble(".864864423359769072789712788641"),
         SDouble(".741531185599394439863864773281"),
	 SDouble(".586087235467691130294144838259"),
         SDouble(".405845151377397166906606412077"),
	 SDouble(".207784955007898467600689403773"),
         SDouble("0.") };

static Double wgk_15[8] =
       { SDouble(".022935322010529224963732008059"),
         SDouble(".0630920926299785532907006631892"),
	 SDouble(".104790010322250183839876322542"),
         SDouble(".14065325971552591874518959051"),
	 SDouble(".169004726639267902826583426599"),
         SDouble(".190350578064785409913256402421"),
	 SDouble(".204432940075298892414161999235"),
         SDouble(".209482141084727828012999174892") };

static Double wg_15[4] =
       { SDouble(".129484966168869693270611432679"),
         SDouble(".279705391489276667901467771424"),
	 SDouble(".381830050505118944950369775489"),
         SDouble(".417959183673469387755102040816") };

static Double xgk_21[11] =
       { SDouble(".995657163025808080735527280689003"),
         SDouble(".973906528517171720077964012084452"),
	 SDouble(".930157491355708226001207180059508"),
         SDouble(".865063366688984510732096688423493"),
	 SDouble(".780817726586416897063717578345042"),
         SDouble(".679409568299024406234327365114874"),
	 SDouble(".562757134668604683339000099272694"),
         SDouble(".433395394129247190799265943165784"),
	 SDouble(".294392862701460198131126603103866"),
         SDouble(".148874338981631210884826001129720"),
	 SDouble("0.") };

static Double wgk_21[11] =
       { SDouble(".011694638867371874278064396062192"),
         SDouble(".032558162307964727478818972459390"),
	 SDouble(".054755896574351996031381300244580"),
         SDouble(".075039674810919952767043140916190"),
	 SDouble(".093125454583697605535065465083366"),
         SDouble(".109387158802297641899210590325805"),
	 SDouble(".123491976262065851077958109831074"),
         SDouble(".134709217311473325928054001771707"),
	 SDouble(".142775938577060080797094273138717"),
         SDouble(".147739104901338491374841515972068"),
	 SDouble(".149445554002916905664936468389821") };

static Double wg_21[5] =
       { SDouble(".066671344308688137593568809893332"),
         SDouble(".149451349150580593145776339657697"),
	 SDouble(".219086362515982043995534934228163"),
         SDouble(".269266719309996355091226921569469"),
	 SDouble(".295524224714752870173892994651338") };

static Double xgk_31[16] =
       { SDouble(".998002298693397060285172840152"),
         SDouble(".987992518020485428489565718587"),
	 SDouble(".967739075679139134257347978784"),
         SDouble(".93727339240070590430775894771"),
	 SDouble(".897264532344081900882509656455"),
         SDouble(".848206583410427216200648320774"),
	 SDouble(".790418501442465932967649294818"),
         SDouble(".724417731360170047416186054614"),
	 SDouble(".650996741297416970533735895313"),
         SDouble(".570972172608538847537226737254"),
	 SDouble(".485081863640239680693655740232"),
         SDouble(".394151347077563369897207370981"),
	 SDouble(".299180007153168812166780024266"),
         SDouble(".201194093997434522300628303395"),
	 SDouble(".101142066918717499027074231447"),
         SDouble("0.") };

static Double wgk_31[16] =
       { SDouble(".00537747987292334898779205143013"),
         SDouble(".0150079473293161225383747630758"),
	 SDouble(".0254608473267153201868740010197"),
         SDouble(".0353463607913758462220379484784"),
	 SDouble(".0445897513247648766082272993733"),
         SDouble(".0534815246909280872653431472394"),
	 SDouble(".0620095678006706402851392309608"),
         SDouble(".0698541213187282587095200770992"),
	 SDouble(".0768496807577203788944327774827"),
         SDouble(".0830805028231330210382892472861"),
	 SDouble(".0885644430562117706472754436938"),
         SDouble(".0931265981708253212254868727474"),
	 SDouble(".0966427269836236785051799076276"),
         SDouble(".0991735987217919593323931734846"),
	 SDouble(".100769845523875595044946662618"),
         SDouble(".101330007014791549017374792768") };

static Double wg_31[8] =
       { SDouble(".0307532419961172683546283935772"),
         SDouble(".0703660474881081247092674164507"),
	 SDouble(".107159220467171935011869546686"),
         SDouble(".139570677926154314447804794511"),
	 SDouble(".166269205816993933553200860481"),
         SDouble(".186161000015562211026800561866"),
	 SDouble(".198431485327111576456118326444"),
         SDouble(".202578241925561272880620199968") };

static Double xgk_41[21] =
       { SDouble(".998859031588277663838315576546"),
         SDouble(".993128599185094924786122388471"),
	 SDouble(".98150787745025025919334299472"),
         SDouble(".963971927277913791267666131197"),
	 SDouble(".940822633831754753519982722212"),
         SDouble(".912234428251325905867752441203"),
	 SDouble(".878276811252281976077442995113"),
         SDouble(".839116971822218823394529061702"),
	 SDouble(".795041428837551198350638833273"),
         SDouble(".746331906460150792614305070356"),
	 SDouble(".693237656334751384805490711846"),
         SDouble(".636053680726515025452836696226"),
	 SDouble(".575140446819710315342946036586"),
         SDouble(".510867001950827098004364050955"),
	 SDouble(".443593175238725103199992213493"),
         SDouble(".373706088715419560672548177025"),
	 SDouble(".301627868114913004320555356859"),
         SDouble(".227785851141645078080496195369"),
	 SDouble(".152605465240922675505220241023"),
         SDouble(".0765265211334973337546404093988"),
	 SDouble("0.") };

static Double wgk_41[21] =
       { SDouble(".00307358371852053150121829324603"),
         SDouble(".0086002698556429421986617879501"),
	 SDouble(".0146261692569712529837879603089"),
         SDouble(".0203883734612665235980102314328"),
	 SDouble(".0258821336049511588345050670962"),
         SDouble(".0312873067770327989585431193238"),
	 SDouble(".0366001697582007980305572407072"),
         SDouble(".0416688733279736862637883059369"),
	 SDouble(".0464348218674976747202318809261"),
         SDouble(".0509445739237286919327076700504"),
	 SDouble(".0551951053482859947448323724198"),
         SDouble(".0591114008806395723749672206486"),
	 SDouble(".0626532375547811680258701221743"),
         SDouble(".0658345971336184221115635569694"),
	 SDouble(".0686486729285216193456234118854"),
         SDouble(".0710544235534440683057903617232"),
	 SDouble(".0730306903327866674951894176589"),
         SDouble(".0745828754004991889865814183625"),
	 SDouble(".0757044976845566746595427753766"),
         SDouble(".0763778676720807367055028350381"),
	 SDouble(".0766007119179996564450499015301") };

static Double wg_41[10] =
       { SDouble(".0176140071391521183118619623519"),
         SDouble(".0406014298003869413310399522749"),
	 SDouble(".062672048334109063569506535187"),
         SDouble(".0832767415767047487247581432221"),
	 SDouble(".10193011981724043503675013548"),
         SDouble(".118194531961518417312377377711"),
	 SDouble(".131688638449176626898494499748"),
         SDouble(".142096109318382051329298325067"),
	 SDouble(".149172986472603746787828737002"),
         SDouble(".152753387130725850698084331955") };

static Double xgk_51[26] =
       { SDouble(".99926210499260983419345748654"),
         SDouble(".995556969790498097908784946894"),
	 SDouble(".988035794534077247637331014577"),
         SDouble(".97666392145951751149831538648"),
	 SDouble(".96161498642584251241813003366"),
         SDouble(".942974571228974339414011169659"),
	 SDouble(".920747115281701561746346084546"),
         SDouble(".894991997878275368851042006783"),
	 SDouble(".865847065293275595448996969588"),
         SDouble(".833442628760834001421021108694"),
	 SDouble(".797873797998500059410410904994"),
         SDouble(".759259263037357630577282865204"),
	 SDouble(".717766406813084388186654079773"),
         SDouble(".673566368473468364485120633248"),
	 SDouble(".626810099010317412788122681625"),
         SDouble(".577662930241222967723689841613"),
	 SDouble(".526325284334719182599623778158"),
         SDouble(".473002731445714960522182115009"),
	 SDouble(".417885382193037748851814394595"),
         SDouble(".361172305809387837735821730128"),
	 SDouble(".30308953893110783016747890998"),
         SDouble(".243866883720988432045190362798"),
	 SDouble(".18371893942104889201596988876"),
         SDouble(".122864692610710396387359818808"),
	 SDouble(".0615444830056850788865463923668"),
         SDouble("0.") };

static Double wgk_51[26] =
       { SDouble(".00198738389233031592650785188284"),
         SDouble(".00556193213535671375804023690107"),
         SDouble(".00947397338617415160720771052366"),
	 SDouble(".013236229195571674813656405847"),
         SDouble(".0168478177091282982315166675363"),
	 SDouble(".0204353711458828354565682922359"),
         SDouble(".0240099456069532162200924891649"),
	 SDouble(".0274753175878517378029484555178"),
         SDouble(".0307923001673874888911090202152"),
	 SDouble(".0340021302743293378367487952296"),
         SDouble(".0371162714834155435603306253676"),
	 SDouble(".0400838255040323820748392844671"),
         SDouble(".0428728450201700494768957924395"),
	 SDouble(".0455029130499217889098705847527"),
         SDouble(".0479825371388367139063922557569"),
	 SDouble(".0502776790807156719633252594334"),
         SDouble(".0523628858064074758643667121379"),
	 SDouble(".0542511298885454901445433704599"),
         SDouble(".0559508112204123173082406863828"),
	 SDouble(".0574371163615678328535826939395"),
         SDouble(".0586896800223942079619741758568"),
	 SDouble(".0597203403241740599790992919326"),
         SDouble(".0605394553760458629453602675176"),
	 SDouble(".0611285097170530483058590304163"),
         SDouble(".0614711898714253166615441319653"),
	 SDouble(".0615808180678329350787598242401")
         };

static Double wg_51[13] =
       { SDouble(".0113937985010262879479029641132"),
         SDouble(".0263549866150321372619018152953"),
	 SDouble(".0409391567013063126556234877117"),
         SDouble(".0549046959758351919259368915405"),
	 SDouble(".0680383338123569172071871856567"),
         SDouble(".0801407003350010180132349596691"),
	 SDouble(".0910282619829636498114972207029"),
         SDouble(".100535949067050644202206890393"),
	 SDouble(".10851962447426365311609395705"),
         SDouble(".11485825914571164833932554587"),
	 SDouble(".119455763535784772228178126513"),
         SDouble(".122242442990310041688959518946"),
	 SDouble(".123176053726715451203902873079") };

static Double xgk_61[31] =
       { SDouble(".999484410050490637571325895706"),
         SDouble(".996893484074649540271630050919"),
	 SDouble(".99163099687040459485862836611"),
         SDouble(".983668123279747209970032581606"),
	 SDouble(".973116322501126268374693868424"),
         SDouble(".960021864968307512216871025582"),
	 SDouble(".944374444748559979415831324037"),
         SDouble(".926200047429274325879324277081"),
	 SDouble(".905573307699907798546522558926"),
         SDouble(".88256053579205268154311646253"),
	 SDouble(".857205233546061098958658510659"),
         SDouble(".829565762382768397442898119733"),
	 SDouble(".799727835821839083013668942323"),
         SDouble(".767777432104826194917977340975"),
	 SDouble(".73379006245322680472617113137"),
         SDouble(".697850494793315796932292388027"),
	 SDouble(".660061064126626961370053668149"),
         SDouble(".620526182989242861140477556431"),
	 SDouble(".579345235826361691756024932173"),
         SDouble(".536624148142019899264169793311"),
	 SDouble(".492480467861778574993693061208"),
         SDouble(".447033769538089176780609900323"),
	 SDouble(".400401254830394392535476211543"),
         SDouble(".352704725530878113471037207089"),
	 SDouble(".304073202273625077372677107199"),
         SDouble(".254636926167889846439805129818"),
	 SDouble(".204525116682309891438957671002"),
         SDouble(".153869913608583546963794672743"),
	 SDouble(".102806937966737030147096751318"),
         SDouble(".0514718425553176958330252131667"),
	 SDouble("0.") };

static Double wgk_61[31] =
       { SDouble(".00138901369867700762455159122676"),
         SDouble(".00389046112709988405126720184452"),
         SDouble(".00663070391593129217331982636975"),
         SDouble(".00927327965951776342844114689202"),
         SDouble(".0118230152534963417422328988533"),
	 SDouble(".0143697295070458048124514324436"),
         SDouble(".0169208891890532726275722894203"),
	 SDouble(".0194141411939423811734089510501"),
         SDouble(".0218280358216091922971674857383"),
	 SDouble(".0241911620780806013656863707252"),
         SDouble(".0265099548823331016106017093351"),
	 SDouble(".0287540487650412928439787853543"),
         SDouble(".0309072575623877624728842529431"),
	 SDouble(".0329814470574837260318141910169"),
         SDouble(".0349793380280600241374996707315"),
	 SDouble(".0368823646518212292239110656171"),
         SDouble(".0386789456247275929503486515323"),
	 SDouble(".0403745389515359591119952797525"),
         SDouble(".041969810215164246147147541286"),
	 SDouble(".0434525397013560693168317281171"),
         SDouble(".0448148001331626631923555516167"),
	 SDouble(".0460592382710069881162717355594"),
         SDouble(".0471855465692991539452614781811"),
	 SDouble(".0481858617570871291407794922983"),
         SDouble(".0490554345550297788875281653672"),
	 SDouble(".0497956834270742063578115693799"),
         SDouble(".0504059214027823468408930856536"),
	 SDouble(".0508817958987496064922974730498"),
         SDouble(".0512215478492587721706562826049"),
	 SDouble(".0514261285374590259338628792158"),
         SDouble(".0514947294294515675583404336471") };

static Double wg_61[15] =
       { SDouble(".00796819249616660561546588347467"),
         SDouble(".0184664683110909591423021319121"),
	 SDouble(".0287847078833233693497191796113"),
         SDouble(".0387991925696270495968019364464"),
	 SDouble(".0484026728305940529029381404228"),
         SDouble(".0574931562176190664817216894021"),
	 SDouble(".065974229882180495128128515116"),
         SDouble(".0737559747377052062682438500222"),
	 SDouble(".0807558952294202153546949384605"),
         SDouble(".0868997872010829798023875307151"),
	 SDouble(".0921225222377861287176327070876"),
         SDouble(".0963687371746442596394686263518"),
	 SDouble(".0995934205867952670627802821036"),
         SDouble(".101762389748405504596428952169"),
	 SDouble(".102852652893558840341285636705") };

void QAGCLASS::init_qk15()
{
  xgk=xgk_15;
  wgk=wgk_15;
  wg=wg_15;
  even_gauss=FALSE;
  gauss_center=3;
  kron_center=7;
  loop1l=3;
  loop2l=4;
  loop3l=7;
}

void QAGCLASS::init_qk21()
{
  xgk=xgk_21;
  wgk=wgk_21;
  wg=wg_21;
  even_gauss=TRUE;
  gauss_center=0;
  kron_center=10;
  loop1l=5;
  loop2l=5;
  loop3l=10;
}

void QAGCLASS::init_qk31()
{
  xgk=xgk_31;
  wgk=wgk_31;
  wg=wg_31;
  even_gauss=FALSE;
  gauss_center=7;
  kron_center=15;
  loop1l=7;
  loop2l=8;
  loop3l=15;
}

void QAGCLASS::init_qk41()
{
  xgk=xgk_41;
  wgk=wgk_41;
  wg=wg_41;
  even_gauss=TRUE;
  gauss_center=0;
  kron_center=20;
  loop1l=10;
  loop2l=10;
  loop3l=20;
}

void QAGCLASS::init_qk51()
{
  xgk=xgk_51;
  wgk=wgk_51;
  wg=wg_51;
  even_gauss=FALSE;
  gauss_center=12;
  kron_center=25;
  loop1l=12;
  loop2l=13;
  loop3l=25;
}

void QAGCLASS::init_qk61()
{
  xgk=xgk_61;
  wgk=wgk_61;
  wg=wg_61;
  even_gauss=TRUE;
  gauss_center=0;
  kron_center=30;
  loop1l=15;
  loop2l=15;
  loop3l=30;
}



/* ---------------------------------------------------------------- */
/*                qk: general routine for gauss-kronrod integration */
/* ---------------------------------------------------------------- */

RESULT_TYPE QAGCLASS::qk(RESULT_TYPE (*f)(Double),Double a,Double b,
                    Double *abserr,Double *resabs,Double *resasc)
{
    RESULT_TYPE result,resg,resk,fc,fsum,fval1,fval2,reskh;

    Double absc, x, hlgth, centr, dhlgth;
    int j,jtw,jtwm1;

    centr = (a + b) / 2;
    hlgth = (b - a) / 2;
    dhlgth = fabs(hlgth);
/*                           COMPUTE THE KRONROD                */
/*                           APPROXIMATION TO THE INTEGRAL, AND */
/*                           ESTIMATE THE ABSOLUTE ERROR.       */
    fc = (*f)(centr);
    if (even_gauss) resg=RESULT_TYPE(0); else resg=fc*wg[gauss_center];
    resk = fc * wgk[kron_center];
    *resabs = abs(resk);
    for (j = 0; j < loop1l; j++) {
     jtw = j*2+1;
     absc = hlgth*xgk[jtw];
     x = centr-absc;
     fval1 = (*f)(x);
     x = centr + absc;
     fval2 = (*f)(x);
     fv1[jtw] = fval1;
     fv2[jtw] = fval2;
     fsum = fval1 + fval2;
     resg += wg[j] * fsum;
     resk += wgk[jtw] * fsum;
     *resabs += wgk[jtw] * (abs(fval1) + abs(fval2));
    };
    for (j = 0; j < loop2l; j++) {
     jtwm1 = j*2;
     absc = hlgth * xgk[jtwm1];
     x = centr - absc;
     fval1 = (*f)(x);
     x = centr + absc;
     fval2 = (*f)(x);
     fv1[jtwm1] = fval1;
     fv2[jtwm1] = fval2;
     fsum = fval1 + fval2;
     resk += wgk[jtwm1] * fsum;
     *resabs += wgk[jtwm1] * (abs(fval1) + abs(fval2));
    };
    reskh = resk /2 ;
    *resasc = wgk[kron_center] * abs(fc - reskh);
    for (j = 0; j < loop3l; j++)
     *resasc+=wgk[j] * (abs(fv1[j]-reskh)+abs(fv2[j]-reskh));
    result = resk * hlgth;
    *resabs *= dhlgth;
    *resasc *= dhlgth;
    *abserr = abs((resk - resg) * hlgth);
    if (*resasc != Double(0) && *abserr != Double(0)) 
     *abserr = *resasc * min(1.0 , pow(*abserr * 200. / *resasc, ERR_EXP));
    if (*resabs > UFLOW / EPMACH50 )
     *abserr = max(EPMACH50 * (*resabs),*abserr);
    return(result);
} /* qk */

RESULT_TYPE QAGCLASS::qk15(RESULT_TYPE (*f)(Double),Double a,Double b,
                      Double *abserr,Double *resabs,Double *resasc)
{
  init_qk15();
  return(qk(f,a,b,abserr,resabs,resasc));
}

RESULT_TYPE QAGCLASS::qk21(RESULT_TYPE (*f)(Double),Double a,Double b,
                      Double *abserr,Double *resabs,Double *resasc)
{
  init_qk21();
  return(qk(f,a,b,abserr,resabs,resasc));
}

RESULT_TYPE QAGCLASS::qk31(RESULT_TYPE (*f)(Double),Double a,Double b,
                      Double *abserr,Double *resabs,Double *resasc)
{
  init_qk31();
  return(qk(f,a,b,abserr,resabs,resasc));
}

RESULT_TYPE QAGCLASS::qk41(RESULT_TYPE (*f)(Double),Double a,Double b,
                      Double *abserr,Double *resabs,Double *resasc)
{
  init_qk41();
  return(qk(f,a,b,abserr,resabs,resasc));
}

RESULT_TYPE QAGCLASS::qk51(RESULT_TYPE (*f)(Double),Double a,Double b,
                      Double *abserr,Double *resabs,Double *resasc)
{
  init_qk51();
  return(qk(f,a,b,abserr,resabs,resasc));
}

RESULT_TYPE QAGCLASS::qk61(RESULT_TYPE (*f)(Double),Double a,Double b,
                      Double *abserr,Double *resabs,Double *resasc)
{
  init_qk61();
  return(qk(f,a,b,abserr,resabs,resasc));
}



void QAGCLASS::qsort(int limit,int last,int *maxerr,
                Double *ermax,Double *elist,int *iord,int *nrmax)
{
    Double errmax, errmin;
    int i, ibeg, ido, isucc, j, jbnd, jupbn, k;

    if (last <=2 ) {
      iord[0] = 1;
      iord[1] = 2;
      *maxerr = iord[*nrmax-1];
      *ermax = elist[*maxerr-1];
      return; };
/*                                  THIS PART OF THE ROUTINE IS ONLY     */
/*                                  EXECUTED IF, DUE TO A DIFFICULT      */
/*                                  INTEGRAND, SUBDIVISION INCREASED THE */
/*                                  ERROR ESTIMATE.  IN THE NORMAL CASE  */
/*                                  THE INSERT PROCEDURE SHOULD START    */
/*                                  AFTER THE NRMAX-TH LARGEST ERROR     */
/*                                  ESTIMATE                             */
    errmax = elist[*maxerr-1];
    if (*nrmax != 1) {
      ido = *nrmax - 1;
      for (i = 1; i <= ido; ++i) {
        isucc = iord[*nrmax - 2];
/*                                  JUMP OUT OF LOOP */
        if (errmax <= elist[isucc-1]) break;
        iord[*nrmax-1] = isucc;
        --(*nrmax); } }
/*                                  COMPUTE THE NUMBER OF ELEMENTS IN THE */
/*                                  LIST TO BE MAINTAINED IN DESCENDING   */
/*                                  ORDER.  THIS NUMBER DEPENDS ON THE    */
/*                                  NUMBER OF SUBDIVISIONS STILL ALLOWED  */
    jupbn = last;
    if (last > limit / 2 + 2) jupbn = limit + 3 - last;
    errmin = elist[last-1];
/*                                  INSERT ERRMAX BY TRAVERSING THE LIST */
/*                                  TOP-DOWN, STARTING COMPARISON FROM   */
/*                                  THE ELEMENT ELIST(IORD(NRMAX+1))     */
    jbnd = jupbn - 1;
    ibeg = *nrmax + 1;
    if (ibeg <= jbnd) {
      for (i = ibeg; i <= jbnd; ++i) {
        isucc = iord[i-1];
        if (errmax >= elist[isucc-1]) {
          iord[i - 2] = *maxerr;
          k = jbnd;
          for (j = i; j <= jbnd; ++j) {
            isucc = iord[k-1];
/*                                  JUMP OUT OF LOOP */
            if (errmin < elist[isucc-1]) { i=k+1; break; };
            iord[k] = isucc;
            --k; }
          iord[i-1] = last;
/*                                  SET MAXERR AND ERMAX. */
          *maxerr = iord[*nrmax-1];
          *ermax = elist[*maxerr-1];
          return; }
        iord[i - 2] = isucc; } };
    iord[jbnd-1] = *maxerr;
    iord[jupbn-1] = last;
    *maxerr = iord[*nrmax-1];
    *ermax = elist[*maxerr-1];
    return;
/*                                  INSERT ERRMIN BY TRAVERSING THE LIST */
/*                                  BOTTOM-UP                            */
} /* qsort */




/***************************************************************************/

/* 1.     QAGE */
/*        COMPUTATION OF A DEFINITE INTEGRAL */
/*           STANDARD FORTRAN SUBROUTINE */

/* 2.     PURPOSE */
/*           THE ROUTINE CALCULATES AN APPROXIMATION  RESULT  TO A GIVEN */
/*           DEFINITE INTEGRAL   I = INTEGRAL OF  F  OVER (A,B), */
/*           HOPEFULLY SATISFYING FOLLOWING CLAIM FOR ACCURACY */
/*           ABS(I-RESULT).LE.MAX(EPSABS,EPSREL*ABS(I)). */

/* 3.     CALLING SEQUENCE */
/*           CALL QAGE(F,A,B,EPSABS,EPSREL,KEY,LIMIT,RESULT,ABSERR, */
/*                      NEVAL,IER,ALIST,BLIST,RLIST,ELIST,IORD,LAST) */

/*        PARAMETERS */
/*         ON ENTRY */
/*            F      - REAL */
/*                     FUNCTION SUBPROGRAM DEFINING THE INTEGRAND */
/*                     FUNCTION F(X). THE ACTUAL NAME FOR F NEEDS TO BE */
/*                     DECLARED E X T E R N A L IN THE DRIVER PROGRAM. */

/*            A      - REAL */
/*                     LOWER LIMIT OF INTEGRATION */

/*            B      - REAL */
/*                     UPPER LIMIT OF INTEGRATION */

/*            EPSABS - REAL */
/*                     ABSOLUTE ACCURACY REQUESTED */
/*            EPSREL - REAL */
/*                     RELATIVE ACCURACY REQUESTED */
/*                     IF  EPSABS.LT.0 AND EPSREL.LT.0, */
/*                     THE ROUTINE WILL END WITH IER = 6. */

/*            KEY    - INTEGER */
/*                     KEY FOR CHOICE OF LOCAL INTEGRATION RULE */
/*                     A GAUSS-KRONROD PAIR IS USED WITH */
/*                          7 - 15 POINTS IF KEY.LT.2, */
/*                         10 - 21 POINTS IF KEY = 2, */
/*                         15 - 31 POINTS IF KEY = 3, */
/*                         20 - 41 POINTS IF KEY = 4, */
/*                         25 - 51 POINTS IF KEY = 5, */
/*                         30 - 61 POINTS IF KEY.GT.5. */

/*            LIMIT  - INTEGER */
/*                     GIVES AN UPPERBOUND ON THE NUMBER OF SUBINTERVALS */
/*                     IN THE PARTITION OF (A,B), LIMIT.GE.1. */

/*         ON RETURN */
/*            RESULT - REAL */
/*                     APPROXIMATION TO THE INTEGRAL */

/*            ABSERR - REAL */
/*                     ESTIMATE OF THE MODULUS OF THE ABSOLUTE ERROR, */
/*                     WHICH SHOULD EQUAL OR EXCEED ABS(I-RESULT) */

/*            NEVAL  - INTEGER */
/*                     NUMBER OF INTEGRAND EVALUATIONS */

/*            IER    - INTEGER */
/*                     IER = 0 NORMAL AND RELIABLE TERMINATION OF THE */
/*                             ROUTINE. IT IS ASSUMED THAT THE REQUESTED */
/*                             ACCURACY HAS BEEN ACHIEVED. */
/*                     IER.GT.0 ABNORMAL TERMINATION OF THE ROUTINE */
/*                             THE ESTIMATES FOR RESULT AND ERROR ARE */
/*                             LESS RELIABLE. IT IS ASSUMED THAT THE */
/*                             REQUESTED ACCURACY HAS NOT BEEN ACHIEVED. */
/*                     IER = 1 MAXIMUM NUMBER OF SUBDIVISIONS ALLOWED */
/*                             HAS BEEN ACHIEVED. ONE CAN ALLOW MORE */
/*                             SUBDIVISIONS BY INCREASING THE VALUE */
/*                             OF LIMIT. */
/*                             HOWEVER, IF THIS YIELDS NO IMPROVEMENT IT */
/*                             IS RATHER ADVISED TO ANALYZE THE INTEGRAND */
/*                             IN ORDER TO DETERMINE THE INTEGRATION */
/*                             DIFFICULTIES. IF THE POSITION OF A LOCAL */
/*                             DIFFICULTY CAN BE DETERMINED(E.G. */
/*                             SINGULARITY, DISCONTINUITY WITHIN THE */
/*                             INTERVAL) ONE WILL PROBABLY GAIN FROM */
/*                             SPLITTING UP THE INTERVAL AT THIS POINT */
/*                             AND CALLING THE INTEGRATOR ON THE */
/*                             SUBRANGES. IF POSSIBLE, AN APPROPRIATE */
/*                             SPECIAL-PURPOSE INTEGRATOR SHOULD BE USED */
/*                             WHICH IS DESIGNED FOR HANDLING THE TYPE OF */
/*                             DIFFICULTY INVOLVED. */
/*                         = 2 THE OCCURRENCE OF ROUNDOFF ERROR IS */
/*                             DETECTED, WHICH PREVENTS THE REQUESTED */
/*                             TOLERANCE FROM BEING ACHIEVED. */
/*                         = 3 EXTREMELY BAD INTEGRAND BEHAVIOUR OCCURS */
/*                             AT SOME POINTS OF THE INTEGRATION */
/*                             INTERVAL. */
/*                         = 6 THE INPUT IS INVALID, BECAUSE */
/*                             EPSABS.LT.0 AND EPSREL.LT.0, */
/*                             RESULT, ABSERR, NEVAL, LAST, RLIST(1), */
/*                             ELIST(1) AND IORD(1) ARE SET TO ZERO. */
/*                             ALIST(1) AND BLIST(1) ARE SET TO A AND B */
/*                             RESPECTIVELY. */

/*            ALIST   - REAL */
/*                      VECTOR OF DIMENSION AT LEAST LIMIT, THE FIRST */
/*                       LAST  ELEMENTS OF WHICH ARE THE LEFT END POINTS */
/*                      OF THE SUBINTERVALS IN THE PARTITION OF THE */
/*                      GIVEN INTEGRATION RANGE (A,B) */

/*            BLIST   - REAL */
/*                      VECTOR OF DIMENSION AT LEAST LIMIT, THE FIRST */
/*                       LAST  ELEMENTS OF WHICH ARE THE RIGHT END POINTS */
/*                      OF THE SUBINTERVALS IN THE PARTITION OF THE */
/*                      GIVEN INTEGRATION RANGE (A,B) */

/*            RLIST   - REAL */
/*                      VECTOR OF DIMENSION AT LEAST LIMIT, THE FIRST */
/*                       LAST  ELEMENTS OF WHICH ARE THE INTEGRAL */
/*                      APPROXIMATIONS ON THE SUBINTERVALS */

/*            ELIST   - REAL */
/*                      VECTOR OF DIMENSION AT LEAST LIMIT, THE FIRST */
/*                       LAST  ELEMENTS OF WHICH ARE THE MODULI OF THE */
/*                      ABSOLUTE ERROR ESTIMATES ON THE SUBINTERVALS */

/*            IORD    - INTEGER */
/*                      VECTOR OF DIMENSION AT LEAST LIMIT, THE FIRST K */
/*                      ELEMENTS OF WHICH ARE POINTERS TO THE ERROR */
/*                      ESTIMATES OVER THE SUBINTERVALS, SUCH THAT */
/*                      ELIST(IORD(1)), ..., ELIST(IORD(K)) FORM A */
/*                      DECREASING SEQUENCE, WITH */
/*                      K = LAST IF LAST.LE.(LIMIT/2+2), AND */
/*                      K = LIMIT+1-LAST OTHERWISE */

/*            LAST    - INTEGER */
/*                      NUMBER OF SUBINTERVALS ACTUALLY PRODUCED IN THE */
/*                      SUBDIVISION PROCESS */

/* 4.     SUBROUTINES OR FUNCTIONS NEEDED */
/*              - QK15, QK21, QK31, QK41, QK51, QK61 */
/*              - QSORT */
/*              - F (USER-PROVIDED FUNCTION) */
/*              - QMACO */
/*              - FORTRAN ABS, AMAX1, AMIN1 */

/**************************************************************************/




/*            LIST OF MAJOR VARIABLES */
/*            ----------------------- */

/*           ALIST     - LIST OF LEFT END POINTS OF ALL SUBINTERVALS */
/*                       CONSIDERED UP TO NOW */
/*           BLIST     - LIST OF RIGHT END POINTS OF ALL SUBINTERVALS */
/*                       CONSIDERED UP TO NOW */
/*           RLIST(I)  - APPROXIMATION TO THE INTEGRAL OVER */
/*                      (ALIST(I),BLIST(I)) */
/*           ELIST(I)  - ERROR ESTIMATE APPLYING TO RLIST(I) */
/*           MAXERR    - POINTER TO THE INTERVAL WITH LARGEST */
/*                       ERROR ESTIMATE */
/*           ERRMAX    - ELIST(MAXERR) */
/*           AREA      - SUM OF THE INTEGRALS OVER THE SUBINTERVALS */
/*           ERRSUM    - SUM OF THE ERRORS OVER THE SUBINTERVALS */
/*           ERRBND    - REQUESTED ACCURACY MAX(EPSABS,EPSREL* */
/*                       ABS(RESULT)) */
/*           *****1    - VARIABLE FOR THE LEFT SUBINTERVAL */
/*           *****2    - VARIABLE FOR THE RIGHT SUBINTERVAL */
/*           LAST      - INDEX FOR SUBDIVISION */


/*           MACHINE DEPENDENT CONSTANTS */
/*           --------------------------- */

/*           EPMACH  IS THE LARGEST RELATIVE SPACING. */
/*           UFLOW  IS THE SMALLEST POSITIVE MAGNITUDE. */
/*           OFLOW  IS THE LARGEST MAGNITUDE. */

/* ----------------------------------------------------------------------- */

RESULT_TYPE QAGCLASS::qage(RESULT_TYPE (*f)(Double),Double a,Double b,Double epsabs,
                      Double epsrel,int key,int limit,
                      Double *abserr,int *neval,int *ier,Double *alist,
                      Double *blist,RESULT_TYPE *rlist,Double *elist,
                      int *iord,int *last)
{
    RESULT_TYPE result,area,area1,area2,area12;
    int keyf;
    Double c;
    int k;
    Double erro12, a1, a2, b1;
    int nrmax;
    Double b2, defab1, defab2;
    int iroff1, iroff2;
    Double error1, error2, defabs, errbnd, resabs;
    int maxerr;
    Double errmax, errsum;


/*                                  TEST ON VALIDITY OF PARAMETERS */

    *ier = 0;
    *neval = 0;
    *last = 0;
    result = RESULT_TYPE(0);
    *abserr = 0.;
    alist[0] = a;
    blist[0] = b;
    rlist[0] = RESULT_TYPE(0);
    elist[0] = Double(0);
    iord[0] = 0;
    if (epsabs < 0. && epsrel < 0.) {
      *ier = 6; return(result); };

/*                                  FIRST APPROXIMATION TO THE INTEGRAL */
    keyf = key;
    if (key <= 0) {
     keyf = 1;
    }
    if (key >= 7) {
     keyf = 6;
    }
    c = (Double) keyf;
    *neval = 0;
    if (keyf == 1) init_qk15();
    if (keyf == 2) init_qk21();
    if (keyf == 3) init_qk31();
    if (keyf == 4) init_qk41();
    if (keyf == 5) init_qk51();
    if (keyf == 6) init_qk61();
    result = qk(f, a, b, abserr, &defabs, &resabs);
    *last = 1;
    rlist[0] = result;
    elist[0] = *abserr;
    iord[0] = 1;

/*                                  TEST ON ACCURACY. */

/* Computing MAX */
    errbnd = max(epsabs, epsrel * abs(result));
    if (*abserr <= EPMACH50 * defabs && *abserr > errbnd) *ier = 2;
    if (limit == 1) *ier = 1;
    if (*ier != 0 || *abserr<=errbnd && *abserr != resabs || *abserr == 0.) {
      if (keyf != 1) {
        *neval = (keyf * 10 + 1) * ((*neval << 1) + 1);
      }
      if (keyf == 1) {
      *neval = *neval * 30 + 15;
      }
      return(result); }

/*                                  INITIALIZATION */

    errmax = *abserr;
    maxerr = 1;
    area = result;
    errsum = *abserr;
    nrmax = 1;
    iroff1 = 0;
    iroff2 = 0;

/*                                  MAIN LOOP */

    for (*last = 2; (*last <= limit); ++(*last)) {

/*                                  BISECT THE SUBINTERVAL WITH THE */
/*                                  LARGEST ERROR ESTIMATE */

     a1 = alist[maxerr-1];
     b1 = (alist[maxerr-1] + blist[maxerr-1]) / 2;
     a2 = b1;
     b2 = blist[maxerr-1];
     area1=qk(f, a1, b1, &error1, &resabs, &defab1);
     area2=qk(f, a2, b2, &error2, &resabs, &defab2);

/*                                  IMPROVE PREVIOUS APPROXIMATIONS TO */
/*                                  INTEGRAL AND ERROR;  TEST FOR */
/*                                  ACCURACY */

     ++(*neval);
     area12 = area1 + area2;
     erro12 = error1 + error2;
     errsum = errsum + erro12 - errmax;
     area = area + area12 - rlist[maxerr-1];
     if (defab1 != error1 && defab2 != error2) {
       if ((abs(rlist[maxerr-1] - area12)) <= abs(area12) * 1e-5 
            && erro12 >= errmax * .99) ++iroff1;
       if (*last > 10 && erro12 > errmax) ++iroff2; };
     rlist[maxerr-1] = area1;
     rlist[*last-1] = area2;
/* Computing MAX */
     errbnd = max(epsabs, epsrel * abs(area));
     if (errsum > errbnd) {

/*                                  TEST FOR ROUNDOFF ERROR AND   */
/*                                  EVENTUALLY SET ERROR FLAG     */

#ifdef QUADPRECISION
     if (iroff1 >= 12 || iroff2 >= 40) *ier = 2 ;    // experimental !!
#else
     if (iroff1 >= 6 || iroff2 >= 20) *ier =2;
#endif

/*                                  SET ERROR FLAG IN THE CASE THAT THE */
/*                                  NUMBER OF SUBINTERVALS EQUALS LIMIT */

     if (*last == limit) *ier = 1;

/*                                  SET ERROR FLAG IN THE CASE OF BAD     */
/*                                  INTEGRAND BEHAVIOR AT A POINT OF THE  */
/*                                  INTEGRATION RANGE                     */

/* Computing MAX */
//
//   This part of the code produced unnecessary exits. How to fix it?
//
//     if (max(abs(a1),abs(b2)) <= (EPMACH*100.+1.) * (abs(a2)+UFLOW*1e3)) {
//         *ier = 3;
//     }


/*                                  APPEND THE NEWLY-CREATED INTERVALS */
/*                                  TO THE LIST                        */

     }
     if (error2 <= error1) {
       alist[*last-1] = a2;
       blist[maxerr-1] = b1;
       blist[*last-1] = b2;
       elist[maxerr-1] = error1;
       elist[*last-1] = error2; }
     else { 
       alist[maxerr-1] = a2;
       alist[*last-1] = a1;
       blist[*last-1] = b1;
       rlist[maxerr-1] = area2;
       rlist[*last-1] = area1;
       elist[maxerr-1] = error2;
       elist[*last-1] = error1; }

/*                                  CALL SUBROUTINE QSORT TO MAINTAIN   */
/*                                  THE DESCENDING ORDERING IN THE LIST */
/*                                  OF ERROR ESTIMATES AND SELECT THE   */
/*                                  SUBINTERVAL WITH THE LARGEST ERROR  */
/*                                  ESTIMATE (TO BE BISECTED NEXT)      */

     qsort(limit, *last, &maxerr, &errmax, &elist[0], &iord[0], &nrmax);
/*                                  JUMP OUT OF LOOP */
     if (*ier != 0 || errsum <= errbnd) break;
   }

/*                                  COMPUTE FINAL RESULT. */

    result = RESULT_TYPE(0);
    for (k = 1; k <= *last; ++k) {
     result += rlist[k-1];
    }
    *abserr = errsum;
    if (keyf != 1) {
     *neval = (keyf * 10 + 1) * ((*neval << 1) + 1);
    }
    if (keyf == 1) {
     *neval = *neval * 30 + 15;
    }
    return(result);
} /* qage */


RESULT_TYPE QAGCLASS::qagmain(RESULT_TYPE (*f) (Double),Double a,Double b,
                              Double epsabs,
                              Double epsrel,int key,Double *abserr,
                              int *neval,int *ier,int limit,int noisy)
{

    int last;
    RESULT_TYPE result;

    if (noisy==2) Outstream << "Integration routine QAG called.\n";
    result=qage(f, a, b, epsabs, epsrel, key, limit, abserr, neval, ier, 
                alist, blist, rlist, elist, iord, &last);

    if (*ier > 0) {
      if ((*ier == 1)&&(noisy>=1)&&(evaluation_status != FIX_SUBDIVISIONS))
        Outstream << "Integration problem: \n"
             << "MAXIMUM NUMBER OF SUBDIVISIONS ALLOWED HAS BEEN ACHIEVED.\n";
      else {
      if ((*ier == 2)&&(noisy>=1))
        Outstream << "Integration problem: \n"
             << "OCCURRENCE OF ROUNDOFF ERROR.\n";
      else {
      if ((*ier == 3)&&(noisy>=1))
        Outstream << "Integration problem: \n"
             << "EXTREMELY BAD INTEGRAND BEHAVIOUR AT SOME POINTS"
             << " OF THE INTEGRATION INTERVAL.\n"
             << "subdivisions = " << *neval << "\n";
      else {
      if (*ier == 6)                          // &&(noisy==1)
        Outstream << "Integration problem: \n"
             << "INVALID INPUT.\n";
      else if (noisy==1) cout << "Integration problem\n";
      };};};};
    return(result);
} /* qag */



void QAGCLASS::initialize()
{
  error_handling=NO_ERROR_REPORT;
  evaluation_status=FIX_SUBDIVISIONS;
  max_subdivisions=50;
  max_absolute_error=0.0;
  max_relative_error=0.000000001;
  standard_key=2;
  reported_absolute_error=0;
  reported_relative_error=0;
  reported_f_evaluations=0;
  reported_error_status=0;
}

void QAGCLASS::create()
{
  initialize();
  fv1 = new RESULT_TYPE[30];
  fv2 = new RESULT_TYPE[30];
  iord = new int[QMAXINT];
  alist = new Double[QMAXINT];
  blist = new Double[QMAXINT];
  elist = new Double[QMAXINT];
  rlist = new RESULT_TYPE[QMAXINT];
}

QAGCLASS::QAGCLASS(void) { create(); }

QAGCLASS::QAGCLASS(int error_type,Double error)
{
  create();
  if (error<0) {"Wrong initialisation of qag\n"; return;};
  max_subdivisions=QMAXINT;
  if (error_type==FIX_RELATIVE_ERROR) max_relative_error=error;
  else {
    if (error_type==FIX_ABSOLUTE_ERROR) max_absolute_error=error;
    else Outstream << "Wrong initialisation of qag: error_type\n"; };
}

QAGCLASS::QAGCLASS(Double abs_error,Double rel_error,int max_subdiv)
{
  create();
  if ((abs_error<0)||(rel_error<0)||(max_subdiv<0)||(max_subdiv>=QMAXINT)) {
    Outstream <<  "Wrong initialisation of qag\n"; }
  else {
    max_absolute_error=abs_error;
    max_relative_error=rel_error;
    max_subdivisions=max_subdiv; };
}

void QAGCLASS::set(Double abs_error,Double rel_error,int max_subdiv)
{
  initialize();
  if ((abs_error<0)||(rel_error<0)||(max_subdiv<0)||(max_subdiv>=QMAXINT)) {
    Outstream <<  "Wrong initialisation of qag\n"; }
  else {
    max_absolute_error=abs_error;
    max_relative_error=rel_error;
    max_subdivisions=max_subdiv; };
}

QAGCLASS::~QAGCLASS(void)
{
  delete fv1;
  delete fv2;
  delete iord;
  delete alist;
  delete blist;
  delete elist;
  delete rlist;
}


void QAGCLASS::set_error_handling(int i) { error_handling=i;}


RESULT_TYPE QAGCLASS::integrate(RESULT_TYPE (*f) (Double),Double a,Double b)
{
  RESULT_TYPE r;
  r=qagmain(f,a,b,max_absolute_error,max_relative_error,standard_key,
                 &reported_absolute_error,&reported_f_evaluations,
                 &reported_error_status,max_subdivisions,error_handling);
  reported_relative_error=abs(reported_absolute_error/r);
  return(r);
}

void QAGCLASS::reported_errors(Double *relative,Double *absolute,
                               int *f_evaluations)
{
  *absolute=reported_absolute_error;
  *relative=reported_relative_error;
  *f_evaluations=reported_f_evaluations;
}



==> ccode/qag.h <==
/* qag.h, qag.cc                                                 */
/* Stefan Bauberger (stefan@bauberger.de)                        */
/* last revision 4.12.95                                         */
/* ------------------------------------------------------------- */
/* This is an adaption of the integration-routine QAG from the   */
/* QUADPACK-package for C++ and for use with complex functions   */
/* or other numerical types.                                     */
/* See:                                                          */
/*   R. Piessens, E. deDoncker-Kapenga, C. Uberhuber, D. Kahaner */
/*   doubledoublepack: a Subroutine Package for Automatic Integration    */
/*   Springer Verlag, 1983.                                      */
/* ------------------------------------------------------------- */
/* Purpose: adaptive gauss-kronrod-integration                   */
/*          of real or complex functions of a real variable      */
/* ------------------------------------------------------------- */ 
/* The code has been translated with f2c and then slightly       */
/* streamlined. It runs indepently of any f2c-header-file or     */
/* library.                                                      */
/* Note:                                                         */
/*   Some effort could still be put into making the code more    */
/*   c++-like. Any user is invited to do this.                   */
/* ------------------------------------------------------------- */
/* The calling program has to provide a function:                */
/*   RESULT_TYPE foo(Double x);                                    */
/* First initialize a integration class with:                    */
/* - QAGCLASS v;                                                 */
/*         in this case the integration will be evaluated with   */
/*         standard subdivisions setting.                        */
/* - QAGCLASS v(int error_type,Double error);                      */
/*         with error_type=FIX_RELATIVE_ERROR or                 */
/*         with error_type=FIX_ABSOLUTE_ERROR                    */
/* - QAGCLASS v(Double abs_error,Double rel_error,int max_subdiv);   */
/*         the routine will then stop when one of the conditions */
/*         is fulfilled                                          */
/* Calling sequence with a and b as integration limits:          */
/* RESULT_TYPE v.integrate(RESULT_TYPE (*foo) (Double),            */
/*                         Double a,Double b);                       */
/*           a and b are the integration limits                  */
/* ------------------------------------------------------------- */

#ifndef __QagClass__
#define __QagClass__

#define QMAXINT 600  // maximal number of subdivisions
                     // for double precision this is usually too large

// definitions for the variable evaluation_status: 
#define FIX_RELATIVE_ERROR 0   // fix the relative error
#define FIX_ABSOLUTE_ERROR 1   // fix the absolute error
#define FIX_SUBDIVISIONS 2     // fix the the number of subdivisions
#define FIX_COMBINED 10         // individual setting

// definitions for the variable error_handling:
#define NO_ERROR_REPORT 0
#define ERROR_REPORT 1 // errors are being written to cerr
#define ALL_REPORT 2   // in this case each function call is also reported

/********************************************************************/
/* To allow for an easy adaption of the routines for integration    */
/* of complex functions and/or calculation with increased precision */
/* the type of the result and the type of real numbers are defined  */
/* as RESULT_TYPE and Double                                          */
/********************************************************************/

#include "Cplx.h"

#define RESULT_TYPE Cplx
#define QAGCLASS CplxInt

class QAGCLASS
{
private:
  int error_handling;
  int evaluation_status;
  int max_subdivisions;
  Double max_absolute_error;
  Double max_relative_error;
  int standard_key;
  RESULT_TYPE *fv1, *fv2;
  int gauss_center,kron_center,
      loop1l,loop2l,loop3l;
  char even_gauss;
  Double *wgk,*wg,*xgk;
  void initialize();
  void create();
  void init_qk15();
  void init_qk21();
  void init_qk31();
  void init_qk41();
  void init_qk51();
  void init_qk61();
  RESULT_TYPE qk(RESULT_TYPE (*f)(Double),Double a,Double b,
                 Double *abserr,Double *resabs,Double *resasc);
  void qsort(int limit,int last,int *maxerr,
             Double *ermax,Double *elist,int *iord,int *nrmax);
  int *iord;
  Double *alist, *blist, *elist;
  RESULT_TYPE *rlist;
public:
  RESULT_TYPE qk15(RESULT_TYPE (*f)(Double),Double a,Double b,
                   Double *abserr,Double *resabs,Double *resasc);
  RESULT_TYPE qk21(RESULT_TYPE (*f)(Double),Double a,Double b,
                   Double *abserr,Double *resabs,Double *resasc);
  RESULT_TYPE qk31(RESULT_TYPE (*f)(Double),Double a,Double b,
                   Double *abserr,Double *resabs,Double *resasc);
  RESULT_TYPE qk41(RESULT_TYPE (*f)(Double),Double a,Double b,
                   Double *abserr,Double *resabs,Double *resasc);
  RESULT_TYPE qk51(RESULT_TYPE (*f)(Double),Double a,Double b,
                   Double *abserr,Double *resabs,Double *resasc);
  RESULT_TYPE qk61(RESULT_TYPE (*f)(Double),Double a,Double b,
                   Double *abserr,Double *resabs,Double *resasc);
  RESULT_TYPE qage(RESULT_TYPE (*f)(Double),Double a,Double b,Double epsabs,
                   Double epsrel,int key,int limit,
                   Double *abserr,int *neval,int *ier,Double *alist,
                   Double *blist,RESULT_TYPE *rlist,Double *elist,
                   int *iord,int *last);
  RESULT_TYPE qagmain(RESULT_TYPE (*f) (Double),Double a,Double b,Double epsabs,
                      Double epsrel,int key,Double *abserr,
                      int *neval,int *ier,int limit,int noisy);
  QAGCLASS(void);
  QAGCLASS(int error_type,Double error);
  QAGCLASS(Double abs_error,Double rel_error,int max_subdiv);
  void set(Double abs_error,Double rel_error,int max_subdiv);
  ~QAGCLASS(void);
  void set_error_handling(int i);
  RESULT_TYPE integrate(RESULT_TYPE (*f) (Double),Double a,Double b);
  Double reported_absolute_error;
  Double reported_relative_error;
  int reported_f_evaluations;
  int reported_error_status;
  void reported_errors(Double *relative,Double *absolute,int *f_evaluations);
};

#endif // ifndef __QagClass__


==> ccode/qagutil.cc <==
/* ------------------------------------------------------------- */
/* qagutil.h, qagutil.cc                                         */
/* Stefan Bauberger (stefan@bauberger.de)                        */
/* last revision 4.12.95                                         */
/* ------------------------------------------------------------- */
/* Interface for qag.cc,qag.h (adaptive gauss-kronrod-           */
/* integration) to integrate complex functions of real variables */
/* Cplx foo(Double x) in an interval or from a>=0 to infinity    */
/* ------------------------------------------------------------- */

// integration of \int_a^b f(x), with maximal relative error epsrel,
// the estimated achieved absolute error is return in *error:
//
// Cplx Cqag(Cplx (*f) (Double),Double a,Double b,Double epsrel,Double *error);

// integration of \int_a^b f(x) with better convergence in case
// of a sqrt-singularity at f(x=a):
//
// Cplx Cqagasqrtsing(Cplx (*f) (Double),Double a,Double b,
//                    Double epsrel,Double *error);

// integration of \int_a^\infty f(x):
//
// Cplx Cqaginf(Cplx (*f) (Double),Double a,
//              Double epsrel,Double *error); // integr. from a to infinity

// integration of \int_a^\infty f(x) with better convergence in case
// of a sqrt-singularity at f(x=a):
//
// Cplx Cqaginfasqrtsing(Cplx (*f) (Double),Double a,
//                       Double epsrel,Double *error);

// integration of \int_a^\infty f(x)/(x-singe-I*iepssign)
// iepssign = +/-1
//
// Cplx Cqagpinf(Cplx (*f) (Double),Double a,Double singe,int iepssign,
//               Double epsrel,Double *error);

// like Cqagpinf but with better convergence in case
// of a sqrt-singularity at f(x=a):
// Cplx Cqagpinfasqrtsing(Cplx (*f) (Double),Double a,Double singe,int iepssign,
//                        Double epsabs,Double *error);

// integration of f(s)/(s-singe-iepssign*I*eps)^2 to infinity
// Df(x) is supposed to be the derivative of f(x) 
// Cplx Cqagp2inf(Cplx (*f) (Double),Cplx (*Df) (Double),
//                Double a,Double singe,int iepssign,
//                Double epsrel,Double *error);

#include "qagutil.h"
#include "qag.h"

inline Double sqr(const Double& x) { return x*x; }
// inline Cplx sqr(const Cplx& x) { return x*x; }

#define Errstream cerr

/************************************************************/
/* tr2, Dtr2, tr2inv:                                       */
/* transformations which simplify integrations from a       */
/* finite value  y>-.25 to infinity                         */
/************************************************************/
/* a integration of f(x)*Dtr2(x) from tr2inv(s0) to 1.0 is  */
/* equivalent to a integration of f(s) from s0 to infinity  */
/************************************************************/

inline Double tr2(Double x)
{
  return(x/((1-x)*(1-x)));
}

inline Double Dtr2(Double x)   // the derivative of tr2
{
  return((1+x)/((1-x)*(1-x)*(1-x)));
}


inline Double tr2inv(Double y)  // the inverse of tr2
{
  if (y==Double(0)) return(0);
  return(.5*(1.+2.*y-sqrt(1+4.*y))/y);
}

//static CplxInt v;

#ifdef QUADPRECISION
#define MAXQAGITERATION 300
#else
#define MAXQAGITERATION 200
#endif

Cplx Cqag(Cplx (*f) (Double),Double a,Double b,Double epsrel,Double *error)
{
  CplxInt v;
  v.set(0.0,epsrel,MAXQAGITERATION);
  Cplx r=v.integrate(f,a,b);
  *error=v.reported_absolute_error;
  return(r);
}

static Cplx (*fstatictr2)(Double);

static Cplx fstatictr2_call(Double s)
{
  return(fstatictr2(tr2(s))*Dtr2(s));
}

Cplx Cqaginf(Cplx (*f) (Double),Double a,
              Double epsrel,Double *error) // integr. from a to infinity
{
  if (a<=-.25) {
    Errstream << "Cqaginf: Bad integration interval.\n";
    return(Cplx(0)); };
  fstatictr2=f;
  return(Cqag(fstatictr2_call,tr2inv(a),1.,epsrel,error));
}

static Cplx (*fstatictr2b)(Double);

static Cplx fstatictr2b_call(Double s)
{
  return(fstatictr2b(tr2(s))*Dtr2(s));
}

Cplx Cqaginf2(Cplx (*f) (Double),Double a,
              Double epsrel,Double *error) // integr. from a to infinity
{
  if (a<=-.25) {
    Errstream << "Cqaginf: Bad integration interval.\n";
    return(Cplx(0)); };
  fstatictr2b=f;
  return(Cqag(fstatictr2b_call,tr2inv(a),1.,epsrel,error));
}


// calculation of cauchy principal values:

static Cplx (*fstatic1)(Double);
static Double f1_sing,f1_sing2;
static Cplx f1_value0;

static Cplx fstatic1_call(Double s)
{
  return((fstatic1(s)-fstatic1(f1_sing2-s))/(s-f1_sing));
}

static Cplx fstatic1b_call(Double s)
{
  return((fstatic1(s)+fstatic1(f1_sing2-s)-2*f1_value0)/sqr(s-f1_sing));
}

static Cplx fstatic1t_call(Double s)
{
  return(fstatic1(s)/(s-f1_sing));
}

static Cplx fstatic1tb_call(Double s)
{
  return(fstatic1(s)/sqr(s-f1_sing));
}

static Cplx Cqagp1a(Cplx (*f) (Double),Double a,Double singe,int iepssign,
                    Double epsrel,Double *error) 
    // calculation of principal value
    // of f(x)/(x-singe) in the interval from a to b=2*sign-a 
{
  fstatic1=f;
  f1_sing=singe;
  f1_sing2=singe+singe;
  Cplx sc=Cplx(0);
  if (iepssign != 0) sc=iepssign*PiI*f(singe);
  return(Cqag(fstatic1_call,a,singe,epsrel,error)+sc);
}

#define CQPLIMIT 1+1e-15

Cplx Cqagpinf(Cplx (*f) (Double),Double a,Double singe,int iepssign,
               Double epsrel,Double *error)
{
  fstatic1=f;
  f1_sing=singe;
  f1_sing2=singe+singe;
  if (singe<a*CQPLIMIT) return(Cqaginf(fstatic1t_call,a,epsrel,error));
  else {
    f1_sing2=singe+singe;
    Double error1,error2; Cplx r;
    Cplx sc=Cplx(0);
    if (iepssign != 0) sc=iepssign*PiI*f(singe);
    r = Cqag(fstatic1_call,a,singe,epsrel,&error1)
       +Cqaginf(fstatic1t_call,f1_sing2-a,epsrel,&error2)+sc;
    *error=sqrt(sqr(error1)+sqr(error2));
    return(r); };
}

// calculation of cauchy principal value, 2nd set for 2-dim. nested integrals:

static Cplx (*fstatic2)(Double);
static Double f2_sing,f2_sing2;
static Cplx f2_value0;

static Cplx fstatic2_call(Double s)
{
  return((fstatic2(s)-fstatic2(f2_sing2-s))/(s-f2_sing));
}

static Cplx fstatic2t_call(Double s)
{
  return(fstatic2(s)/(s-f2_sing));
}


Cplx Cqagpinf2(Cplx (*f) (Double),Double a,Double singe,int iepssign,
               Double epsrel,Double *error)
{
  fstatic2=f;
  f2_sing=singe;
  f2_sing2=singe+singe;
  if (singe<a*CQPLIMIT) return(Cqaginf2(fstatic2t_call,a,epsrel,error));
  else {
    f2_sing2=singe+singe;
    Double error1,error2; Cplx r;
    Cplx sc=Cplx(0);
    if (iepssign != 0) sc=iepssign*PiI*f(singe);
    r = Cqag(fstatic2_call,a,singe,epsrel,&error1)
       +Cqaginf2(fstatic2t_call,f2_sing2-a,epsrel,&error2)+sc;
    *error=sqrt(sqr(error1)+sqr(error2));
    return(r); };
}


static Cplx (*fstatic3)(Double);
static Double f3_sing;

static Cplx fstatic3_call(Double s)
{
  return(fstatic3(s)/(s-f3_sing));
}

Cplx Cqagp1(Cplx (*f) (Double),Double a,Double b,Double singe,int iepssign,
                   Double epsrel,Double *error) 
    // calculation of principal value
    // of f(x)/(x-singe) in the interval from a to b 
{
  fstatic3=f;
  f3_sing=singe;
  if ((singe<a*CQPLIMIT)||(singe>b/CQPLIMIT))
    return(Cqag(fstatic3_call,a,b,epsrel,error));
  Double error1,error2;
  Cplx res;
  if ((b+a)<2*singe) {
    Double l=2*singe-b;
    res=Cqag(fstatic3_call,a,l,epsrel,&error1);
    res+=Cqagp1a(f,l,singe,iepssign,epsrel,&error2);
  }
  else {
    Double l=2*singe-a;
    res=Cqag(fstatic3_call,l,b,epsrel,&error1);
    res+=Cqagp1a(f,a,singe,iepssign,epsrel,&error2);
  };
  *error=sqrt(sqr(error1)+sqr(error2));
  return(res);
}

Cplx Cqagpinf(Cplx (*f) (Double),Double a,Double singe,int iepssign,
              Double epsrel,Double *error,Double limit1,Double limit2)
     // like previous Cqagpinf but take limit1 and limit2 as borders of
     // integration intervals
{
  if (limit1>limit2) {
    Double x=limit1; limit1=limit2; limit2=x; };
  if (a>=limit2) return(Cqagpinf(f,a,singe,iepssign,epsrel,error));
  Double error1,error2=0,error3=0;
  Cplx res=Cqagpinf(f,limit2,singe,iepssign,epsrel,&error1);
  if (a>=limit1) res+=Cqagp1(f,a,limit2,singe,iepssign,epsrel,&error2);
  else {
    res+=Cqagp1(f,limit1,limit2,singe,iepssign,epsrel,&error2);
    res+=Cqagp1(f,a,limit1,singe,iepssign,epsrel,&error3); };
  *error=sqrt(sqr(error1)+sqr(error2)+sqr(error3));
  return(res);
}


static Cplx (*fasqrtsing)(Double);

static Double a0sqrtsing;

static Cplx fasqrtsing_call(Double t)
{
  Double s=sqr(t)+a0sqrtsing;
  return(2*t*fasqrtsing(s));
}

// for the case of a sqrt singularity of f at a:
Cplx Cqagasqrtsing(Cplx (*f) (Double),Double a,Double b,
                      Double epsrel,Double *error)
{
  a0sqrtsing=a;
  fasqrtsing=f;
  return(Cqag(fasqrtsing_call,0,sqrt(b-a),epsrel,error));
}

Cplx Cqaginfasqrtsing(Cplx (*f) (Double),Double a,
                      Double epsrel,Double *error)
{
  a0sqrtsing=a;
  fasqrtsing=f;
  return(Cqaginf(fasqrtsing_call,0,epsrel,error));
}


static Cplx (*fbsqrtsing)(Double);

static Double b0sqrtsing;

static Cplx fbsqrtsing_call(Double t)
{
  Double s=sqr(t)+b0sqrtsing;
  return(2*t*fbsqrtsing(s));
}

// for the case of a sqrt singularity of f at a:
Cplx Cqagasqrtsing2(Cplx (*f) (Double),Double a,Double b,
                      Double epsrel,Double *error)
{
  b0sqrtsing=a;
  fbsqrtsing=f;
  return(Cqag(fbsqrtsing_call,0,sqrt(b-a),epsrel,error));
}

Cplx Cqaginfasqrtsing2(Cplx (*f) (Double),Double a,
                       Double epsrel,Double *error)
{
  b0sqrtsing=a;
  fbsqrtsing=f;
  return(Cqaginf2(fbsqrtsing_call,0,epsrel,error));
}


static Cplx fsqrtsingstatic1_call(Double t)
{
  Double s=sqr(t)+a0sqrtsing;
  return(2*(t*fstatic1(s)-t*fstatic1(f1_sing2-s))
               /(s-f1_sing));
}

static Cplx fsqrtsingstatic2_call(Double t)
{
  Double s=sqr(t)+a0sqrtsing;
  return(2*t*fstatic1(s)/(s-f1_sing));
}

Cplx Cqagpinfasqrtsing(Cplx (*f) (Double),Double a,Double singe,int iepssign,
                        Double epsrel,Double *error)
{
  a0sqrtsing=a;
  fstatic1=f;
  f1_sing= singe;
  f1_sing2=2*singe;
  if (singe < a*CQPLIMIT)
    return(Cqaginf(fsqrtsingstatic2_call,0,epsrel,error));
  else {
    Double error1,error2; Cplx r;
    Cplx sc=Cplx(0);
    if (iepssign != 0) sc=iepssign*PiI*f(singe);
    r = Cqag(fsqrtsingstatic1_call,0,sqrt(singe-a),epsrel,&error1)
       +Cqaginf(fstatic1t_call,f1_sing2-a,epsrel,&error2)+sc;
    *error=sqrt(sqr(error1)+sqr(error2));
    return(r); };
}


Cplx Cqagp2inf(Cplx (*f) (Double),Cplx (*Df) (Double),
		Double a,Double singe,int iepssign,
                Double epsrel,Double *error)
       // integration of f(s)/(s-singe-iepssign*I*eps)^2 to infinity
       // Df(x) is supposed to be the derivative of f(x) 
{
  fstatic1=f;
  f1_sing=singe;
  if (singe<=a*CQPLIMIT) return(Cqaginf(fstatic1tb_call,a,epsrel,error));
  f1_sing2=singe+singe;
  f1_value0=(*f)(singe);
  Double error1,error2;
  Cplx r1,r2,sc=Cplx(0);
  r1 = Cqag(fstatic1b_call,a,singe,epsrel,&error1);
  r2 = Cqaginf(fstatic1tb_call,f1_sing2-a,epsrel,&error2);
  if (iepssign != 0) sc=iepssign*PiI*Df(singe);
  *error=sqrt(sqr(error1)+sqr(error2));
  return(r1+r2+sc+2*f1_value0/(a-singe));
}

static Cplx Cqagp2a(Cplx (*f) (Double),Cplx (*Df) (Double),
                    Double a,Double singe,int iepssign,
                    Double epsrel,Double *error) 
    // calculation of principal value
    // of f(x)/(x-singe)^2 in the interval from a to b=2*singe-a
{
  fstatic1=f;
  f1_sing=singe;
  f1_sing2=singe+singe;
  f1_value0=(*f)(singe);
  Cplx r1;
  r1 = Cqag(fstatic1b_call,a,singe,epsrel,error);
  if (iepssign != 0) r1+=iepssign*PiI*Df(singe);
  return(r1+4*f1_value0/(a-singe));
}


static Cplx (*fstatic4)(Double);
static Double f4_sing;

static Cplx fstatic4_call(Double s)
{
  return(fstatic4(s)/sqr(s-f4_sing));
}

Cplx Cqagp2(Cplx (*f) (Double),Cplx (*Df) (Double),
            Double a,Double b,Double singe,int iepssign,
            Double epsrel,Double *error) 
    // calculation of principal value
    // of f(x)/(x-singe)^2 in the interval from a to b 
{
  fstatic4=f;
  f4_sing=singe;
  if ((singe<a*CQPLIMIT)||(singe>b/CQPLIMIT))
    return(Cqag(fstatic4_call,a,b,epsrel,error));
  Double error1,error2;
  Cplx res;
  if ((b+a)<2*singe) {
    Double l=2*singe-b;
    res=Cqag(fstatic4_call,a,l,epsrel,&error1);
    res+=Cqagp2a(f,Df,l,singe,iepssign,epsrel,&error2);
  }
  else {
    Double l=2*singe-a;
    res=Cqag(fstatic4_call,l,b,epsrel,&error1);
    res+=Cqagp2a(f,Df,a,singe,iepssign,epsrel,&error2);
  };
  *error=sqrt(sqr(error1)+sqr(error2));
  return(res);
}


Cplx Cqagp2inf(Cplx (*f) (Double),Cplx (*Df) (Double),
               Double a,Double singe,int iepssign,
               Double epsrel,Double *error,Double limit1,Double limit2)
     // like previous Cqagp2inf but take limit1 and limit2 as borders of
     // integration intervals
{
  if (limit1>limit2) {
    Double x=limit1; limit1=limit2; limit2=x; };
  if (a>=limit2) return(Cqagp2inf(f,Df,a,singe,iepssign,epsrel,error));
  Double error1,error2=0,error3=0;
  Cplx res=Cqagp2inf(f,Df,limit2,singe,iepssign,epsrel,&error1);
  cerr << " - 2 - \n";
  if (a>=limit1) res+=Cqagp2(f,Df,a,limit2,singe,iepssign,epsrel,&error2);
  else {
    res+=Cqagp2(f,Df,limit1,limit2,singe,iepssign,epsrel,&error2);
    res+=Cqagp2(f,Df,a,limit1,singe,iepssign,epsrel,&error3); };
  *error=sqrt(sqr(error1)+sqr(error2)+sqr(error3));
  return(res);
}



==> ccode/qagutil.h <==
/* ------------------------------------------------------------- */
/* qagutil.h, qagutil.cc                                         */
/* Stefan Bauberger (stefan@bauberger.de)                        */
/* last revision 4.12.95                                         */
/* ------------------------------------------------------------- */
/* Interface for qag.cc,qag.h (adaptive gauss-kronrod-           */
/* integration) to integrate complex functions of real variables */
/* Cplx foo(Double x) in an interval or from a>=0 to infinity    */
/* ------------------------------------------------------------- */

// integration of \int_a^b f(x), with maximal relative error epsrel,
// the estimated achieved absolute error is return in *error:
//
// Cplx Cqag(Cplx (*f) (Double),Double a,Double b,Double epsrel,Double *error);

// integration of \int_a^b f(x) with better convergence in case
// of a sqrt-singularity at f(x=a):
//
// Cplx Cqagasqrtsing(Cplx (*f) (Double),Double a,Double b,
//                    Double epsrel,Double *error);

// integration of \int_a^\infty f(x):
//
// Cplx Cqaginf(Cplx (*f) (Double),Double a,
//              Double epsrel,Double *error); // integr. from a to infinity

// integration of \int_a^\infty f(x) with better convergence in case
// of a sqrt-singularity at f(x=a):
//
// Cplx Cqaginfasqrtsing(Cplx (*f) (Double),Double a,
//                       Double epsrel,Double *error);

// integration of \int_a^\infty f(x)/(x-singe-I*iepssign)
// iepssign = +/-1
//
// Cplx Cqagpinf(Cplx (*f) (Double),Double a,Double singe,int iepssign,
//               Double epsrel,Double *error);

// like previous Cqagpinf but take limit1 and limit2 as borders of
// integration intervals if larger than a
// Cplx Cqagpinf(Cplx (*f) (Double),Double a,Double singe,int iepssign,
//               Double epsrel,Double *error,Double limit1,Double limit2)

// like Cqagpinf but with better convergence in case
// of a sqrt-singularity at f(x=a):
// Cplx Cqagpinfasqrtsing(Cplx (*f) (Double),Double a,Double singe,int iepssign,
//                        Double epsabs,Double *error);

// integration of f(s)/(s-singe-iepssign*I*eps)^2 to infinity
// Df(x) is supposed to be the derivative of f(x) 
// Cplx Cqagp2inf(Cplx (*f) (Double),Cplx (*Df) (Double),
//                Double a,Double singe,int iepssign,
//                Double epsrel,Double *error);

#include "Cplx.h"

Cplx Cqag(Cplx (*f) (Double),Double a,Double b,Double epsrel,Double *error);

Cplx Cqagasqrtsing(Cplx (*f) (Double),Double a,Double b,
                   Double epsrel,Double *error);
Cplx Cqagasqrtsing2(Cplx (*f) (Double),Double a,Double b,
                    Double epsrel,Double *error);
// the same with better convergence in case of a sqrt-singularity at a

Cplx Cqaginf(Cplx (*f) (Double),Double a,
             Double epsrel,Double *error); // integr. from a to infinity
Cplx Cqaginf2(Cplx (*f) (Double),Double a,
             Double epsrel,Double *error); // integr. from a to infinity

Cplx Cqaginfasqrtsing(Cplx (*f) (Double),Double a,
                      Double epsrel,Double *error);
Cplx Cqaginfasqrtsing2(Cplx (*f) (Double),Double a,
                       Double epsrel,Double *error);
// the same with better convergence in case of a sqrt-singularity at a

Cplx Cqagpinf(Cplx (*f) (Double),Double a,Double singe,int iepssign,
              Double epsrel,Double *error);
Cplx Cqagpinf2(Cplx (*f) (Double),Double a,Double singe,int iepssign,
               Double epsrel,Double *error);
// integration of f(x)/(x-singe-I*iepssign) from a to infinity

Cplx Cqagpinf(Cplx (*f) (Double),Double a,Double singe,int iepssign,
              Double epsrel,Double *error,Double limit1,Double limit2);

Cplx Cqagpinfasqrtsing(Cplx (*f) (Double),Double a,Double singe,int iepssign,
                       Double epsabs,Double *error);

Cplx Cqagp2inf(Cplx (*f) (Double),Cplx (*Df) (Double),
               Double a,Double singe,int iepssign,
               Double epsrel,Double *error);
       // integration of f(s)/(s-singe-iepssign*I*eps)^2 to infinity
       // Df(x) is supposed to be the derivative of f(x) 

Cplx Cqagp2inf(Cplx (*f) (Double),Cplx (*Df) (Double),
               Double a,Double singe,int iepssign,
               Double epsrel,Double *error,Double limit1,Double limit2);
       // integration of f(s)/(s-singe-iepssign*I*eps)^2 to infinity
       // Df(x) is supposed to be the derivative of f(x) 


Cplx Cqagp2(Cplx (*f) (Double),Cplx (*Df) (Double),
            Double a,Double b,Double singe,int iepssign,
            Double epsrel,Double *error);
    // calculation of principal value
    // of f(x)/(x-singe)^2 in the interval from a to b 


==> ccode/s2lseinline.h <==

#ifndef __s2lseinline__
#define __s2lseinline__

#include "Cplx.h"

inline Cplx clog1(Double x) {if (x>0) return(log(x)); else return(log(-x)+PiI);}
   // clog1 = log(x + i*eps) for real x
inline Cplx clog2(Double x) {if (x>0) return(log(x)); else return(log(-x)-PiI);}
   // clog2 = log(x - i*eps) for real x

inline Cplx csqrt1(Double x)    // csqrt1 = sqrt(x+i*eps)
{
  if (x<0) return(I*sqrt(-x)); else return(sqrt(x));
}

inline Cplx csqrt2(Double x)    // csqrt2 = sqrt(x-i*eps)
{
  if (x<0) return(-I*sqrt(-x)); else return(sqrt(x));
}

inline Double max(Double x,Double y)
{
  if (x>y) return(x); else return(y);
}

inline Double max(Double x,Double y,Double z)
{
  if (x>y) { if (x>z) return(x); else return(z);}
  else     { if (y>z) return(y); else return(z);};
}

inline Double min(Double x,Double y)
{
  if (x<y) return(x); else return(y);
}

inline void interchange(Double *x,Double *y)
{
  Double z=*x;
  *x=*y;
  *y=z;
}

//#ifndef __CMATH__
#ifndef __Cplx__
inline Double abs(Double x) {return( fabs(x) );}
#endif

inline Cplx Lm(Double ms, Double mus)   // definition according to ref. [4]
{
  return(EULERGAMMA+clog2(ms/(4.*Pi*mus)));
}

inline Cplx Lm(Double ms) // with mus=1/(4*Pi)
{
  return(EULERGAMMA+clog2(ms));
}

inline Cplx Lp(Double ps, Double mus) { return(Lm(-ps,mus)); }

inline Cplx Lp(Double ps) { return(Lm(-ps)); }

inline Double sqr(const Double& x) { return x*x; }

inline Double trip(const Double& x) { return x*x*x; }

/******************************************************************/
/* the Kaellen function and its square root:                      */
/******************************************************************/

inline Double la(Double x, Double y, Double z) {return(sqr(x-y-z)-4*y*z); }
   // la = lambda - function
inline Double sla(Double x, Double y, Double z) {return(sqrt(la(x,y,z)));}
   // sla = sqrt of lambda function
inline Double snla(Double x, Double y, Double z) {return(sqrt(-la(x,y,z)));}
   // snla = sqrt of negative lambda function

inline Double slatheta(Double x, Double y, Double z)
{
  Double l=la(x,y,z);
  if (l<=Double(0)) return(Double(0));
  if (x<y+z) return(Double(0));
  return(sqrt(l));
}


#endif


==> ccode/tinline.h <==

// return x*log(x)
inline Double llog(Double x)
{
  if(x==Double(0))
    return(Double(0));
  else
    return(x*log(x));
}

// return x*log(|x|)
inline Double lloga(Double x)
{
  if(x==Double(0))
    return(Double(0));
  else
    return(x*log(abs(x)));
}

// discontinuity of B0
inline Double DeltaB0(Double s, Double m1se, Double m2se)
{ if(s > sqr(sqrt(m1se)+sqrt(m2se)))
    return(sla(s,m1se,m2se)/s);
  else
    return(0);
}

// discontinuity of B0(s,m1s,m2s)-B0(s,0,0), above threshold
inline Double DeltaB0sub(Double s, Double m1se, Double m2se)
{ return((sqr(m1se-m2se)-2*s*(m1se+m2se))/(s*(sla(s,m1se,m2se)+s)));
}

// discontinuity of derivative of B0 with respect to m1s
inline Double DM1DeltaB0(Double s, Double m1se, Double m2se)
{ if(s > sqr(sqrt(m1se)+sqrt(m2se)))
    return((m1se-m2se-s)/(s*sla(s,m1se,m2se)));
  else
    return(0);
}

// discontinuity of derivative of B0(s,m1s,m2s)-B0(s,m1s,0) with respect to m1s,
//  above threshold
inline Double DM1DeltaB0sub(Double s, Double m1se, Double m2se)
{ return(4*m2se/((m1se-m2se-s)*sla(s,m1se,m2se)-la(s,m1se,m2se)));
}

// discontinuity of double derivative of B0 with respect to m1s
inline Double DM1DM1DeltaB0(Double s, Double m1se, Double m2se)
{ if(s > sqr(sqrt(m1se)+sqrt(m2se)))
    return((-4*m2se)/trip(sla(s,m1se,m2se)));
  else
    return(0);
}


==> ccode/ucall.cc <==
/* ------------------------------------------------------------- */
/* TVID: Three-loop Vacuum Integrals from Dispersion relations   */
/* version 2.0 (Aug 23, 2019)                                     */
/* ------------------------------------------------------------- */
/* ucall.cc                                                      */
/* Ayres Freitas (afreitas@pitt.edu)			         */
/* last revision 23.08.19                                        */
/* ------------------------------------------------------------- */
/* Main program for calling C(++) routines for evaluation of     */
/* finite parts of Uxx and Txx integrals               	         */
/* ------------------------------------------------------------- */
/* References:                                                   */
/*   [1] = Freitas, arXiv:1609.09159, JHEP 1611 (2016) 145       */
/*   [2] = Bauberger, Freitas, Wiegand, arXiv:1908.xxxxx         */
/* ------------------------------------------------------------- */

#include <iostream>
#include <fstream>
#include <stdio.h>
#include <string.h>
using namespace std;
	
#include "Cplx.h"
#include "B0.h"
#include "U456.h"
#include "Uabc.h"
#include "Umn.h"
#include "U78.h"
#include "T345.h"
#include "clooptools.h"


#ifdef QUADPRECISION
Double Cprec=1e-12;
#else
Double Cprec=1e-6;
#endif

#ifdef QUADPRECISION
static doubledouble EPS=SDouble("1e-2");
#else
#define EPS 1e-2
#endif


int main(int argc, char *argv[])
{
  int prerr = 0;
  
  cout.precision(16);

  if(argc < 3)
  {
    cerr << "Error: no input/output file specified" << endl;
    return 1;
  }
  if(argc > 3 && strcmp(argv[3], "-e")==0)
    prerr = 1;
  
  char line[500], *strp;
  Double pars[9];
  unsigned pc;
  Double abserr, err1, err2, err3, err4;
  Cplx ires;
  
  ifstream inf(argv[1], ios::in );
  if(!inf)
  {
    cerr << "Error in input file " << argv[1] << endl;
    exit(1);
  }
  ofstream ouf(argv[2], ios::out );
  if(!ouf)
  {
    cerr << "Error in output file " << argv[2] << endl;
    exit(1);
  }
  ouf.precision(16);
//  ouf.precision(30);

  while(inf.getline(line, sizeof(line)-1))
  {
    strp = strtok(line, " \t");
    cout << strp << endl;
    strp = strtok(NULL, " \t");
    for(pc = 0; pc < sizeof(line) && strp != NULL; pc++)
    {
      pars[pc] = atodd(strp);
      strp = strtok(NULL, " \t");
    }
    if(strp != NULL)
      cerr << "Too many parameters in\n " << line << endl;
    strp = strtok(line, " \t");

    if(strcmp(strp, "B0fin") == 0 && pc == 3)
    {
      ires = B0A(pars[0], pars[1], pars[2]) +2;
      abserr = 0;
    }
    if(strcmp(strp, "T3a") == 0 && pc == 4)
      ires = T3aint(pars[0], pars[1], pars[2], pars[3], Cprec, &abserr);
    if(strcmp(strp, "T3a1") == 0 && pc == 4)
      ires = T3a1int(pars[0], pars[1], pars[2], pars[3], Cprec, &abserr);
    if(strcmp(strp, "T4a") == 0 && pc == 5)
      ires = T4aint(pars[0], pars[1], pars[2], pars[3], pars[4], Cprec, &abserr);
    if(strcmp(strp, "T4a1") == 0 && pc == 5)
      ires = T4a1int(pars[0], pars[1], pars[2], pars[3], pars[4], Cprec, &abserr);
    if(strcmp(strp, "T5a") == 0 && pc == 6)
      ires = T5aint(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5], 
      		   Cprec, &abserr);
    if(strcmp(strp, "U4") == 0 && pc == 4)
      ires = U4int(pars[0], pars[1], pars[2], pars[3], Cprec, &abserr);
    if(strcmp(strp, "U40") == 0 && pc == 3)
      ires = U40int(pars[0], pars[1], pars[2], Cprec*10, &abserr);
    if(strcmp(strp, "U5") == 0 && pc == 5)
      ires = U5int(pars[0], pars[1], pars[2], pars[3], pars[4], Cprec, &abserr);
    if(strcmp(strp, "U50") == 0 && pc == 3)
      ires = U50int(pars[0], pars[1], pars[2], Cprec, &abserr);
    if(strcmp(strp, "U6") == 0 && pc == 6)
      ires = U6int(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                   Cprec, &abserr);
    if(strcmp(strp, "U4a") == 0 && pc == 5)
      ires = U4aint(pars[0], pars[1], pars[2], pars[3], pars[4], Cprec, &abserr);
    if(strcmp(strp, "U5a") == 0 && pc == 6)
      ires = U5aint(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                    Cprec, &abserr);
    if(strcmp(strp, "U5b") == 0 && pc == 6)
      ires = U5bint(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                    Cprec, &abserr);
    if(strcmp(strp, "U5c") == 0 && pc == 6)
      ires = U5cint(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                    Cprec, &abserr);
    if(strcmp(strp, "U6a") == 0 && pc == 7)
      ires = U6aint(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5], pars[6],
                    Cprec, &abserr);
    if(strcmp(strp, "U6b") == 0 && pc == 7)
      ires = U6bint(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5], pars[6],
                    Cprec, &abserr);
    if(strcmp(strp, "U6c") == 0 && pc == 7)
      ires = U6cint(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5], pars[6],
                    Cprec, &abserr);
    if(strcmp(strp, "U6m") == 0 && pc == 7)
      ires = U6mint(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5], pars[6],
                    Cprec, &abserr);
    if(strcmp(strp, "U6n") == 0 && pc == 7)
      ires = U6nint(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5], pars[6],
                    Cprec, &abserr);
    if(strcmp(strp, "U7m") == 0 && pc == 8)
      ires = U7mint(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5], pars[6],
                    pars[7], Cprec, &abserr);
    if(strcmp(strp, "U4a1") == 0 && pc == 5)
      ires = U4a1int(pars[0], pars[1], pars[2], pars[3], pars[4], Cprec, &abserr);
    if(strcmp(strp, "U4a2") == 0 && pc == 5)
      ires = U4a2int(pars[0], pars[1], pars[2], pars[3], pars[4], Cprec, &abserr);
    if(strcmp(strp, "U4a3") == 0 && pc == 5)
      ires = U4a3int(pars[0], pars[1], pars[2], pars[3], pars[4], Cprec, &abserr);
    if(strcmp(strp, "U5a1") == 0 && pc == 6)
      ires = U5a1int(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                     Cprec, &abserr);
    if(strcmp(strp, "U5a2") == 0 && pc == 6)
      ires = U5a2int(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                     Cprec, &abserr);
    if(strcmp(strp, "U5b1") == 0 && pc == 6)
      ires = U5b1int(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                     Cprec, &abserr);
    if(strcmp(strp, "U5b2") == 0 && pc == 6)
      ires = U5b2int(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                     Cprec, &abserr);
    if(strcmp(strp, "U5c1") == 0 && pc == 6)
      ires = U5c1int(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                     Cprec, &abserr);
    if(strcmp(strp, "U6m2") == 0 && pc == 7)
      ires = U6m2int(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5], pars[6],
                     Cprec, &abserr);
    if(strcmp(strp, "U6n1") == 0 && pc == 7)
      ires = U6n1int(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5], pars[6],
                     Cprec, &abserr);

    if(strcmp(strp, "U6m1") == 0 && pc == 7)
    {
      ires = (-U6mint(pars[0], pars[1], pars[2], pars[3]*(1+2*EPS), 
      		        pars[4], pars[5], pars[6], Cprec, &err1)
	      +8*U6mint(pars[0], pars[1], pars[2], pars[3]*(1+EPS), 
      		        pars[4], pars[5], pars[6], Cprec, &err2)
	      -8*U6mint(pars[0], pars[1], pars[2], pars[3]*(1-EPS), 
      		        pars[4], pars[5], pars[6], Cprec, &err3)
	      +U6mint(pars[0], pars[1], pars[2], pars[3]*(1-2*EPS), 
      		        pars[4], pars[5], pars[6], Cprec, &err4))/(12*pars[3]*EPS);
      abserr = sqrt(sqr(err1) + sqr(err2*8) + sqr(err3*8) + sqr(err4)) /
                (12*pars[3]*EPS);
    }
    if(strcmp(strp, "U6m3") == 0 && pc == 7)
    {
      ires = (-U6mint(pars[0], pars[1], pars[2]*(1+2*EPS), pars[3], 
      		        pars[4], pars[5], pars[6], Cprec, &err1)
	      +8*U6mint(pars[0], pars[1], pars[2]*(1+EPS), pars[3], 
      		        pars[4], pars[5], pars[6], Cprec, &err2)
	      -8*U6mint(pars[0], pars[1], pars[2]*(1-EPS), pars[3], 
      		        pars[4], pars[5], pars[6], Cprec, &err3)
	      +U6mint(pars[0], pars[1], pars[2]*(1-2*EPS), pars[3], 
      		        pars[4], pars[5], pars[6], Cprec, &err4))/(12*pars[2]*EPS);
      abserr = sqrt(sqr(err1) + sqr(err2*8) + sqr(err3*8) + sqr(err4)) /
                (12*pars[2]*EPS);
    }
    if(strcmp(strp, "U6n2") == 0 && pc == 7)
    {
      ires = (-U6nint(pars[0], pars[1], pars[2]*(1+2*EPS), pars[3], 
      		        pars[4], pars[5], pars[6], Cprec, &err1)
	      +8*U6nint(pars[0], pars[1], pars[2]*(1+EPS), pars[3], 
      		        pars[4], pars[5], pars[6], Cprec, &err2)
	      -8*U6nint(pars[0], pars[1], pars[2]*(1-EPS), pars[3], 
      		        pars[4], pars[5], pars[6], Cprec, &err3)
	      +U6nint(pars[0], pars[1], pars[2]*(1-2*EPS), pars[3], 
      		        pars[4], pars[5], pars[6], Cprec, &err4))/(12*pars[2]*EPS);
      abserr = sqrt(sqr(err1) + sqr(err2*8) + sqr(err3*8) + sqr(err4)) /
                (12*pars[2]*EPS);
    }
    if(strcmp(strp, "U7a") == 0 && pc == 8)
    {
      ltini();
      Cprec = 1e-10;
      ires = U7aint(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                    pars[6], pars[7], Cprec, &abserr);
    }
/*    if(strcmp(strp, "U7a1") == 0 && pc == 8)
    {
      ltini();
      Cprec = 1e-8;
      ires = U7a1int(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                     pars[6], pars[7], Cprec, &abserr);
    }
    if(strcmp(strp, "U7a2") == 0 && pc == 8)
    {
      ltini();
      Cprec = 1e-8;
      ires = U7a2int(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                     pars[6], pars[7], Cprec, &abserr);
    }
*/
    if(strcmp(strp, "U7a1") == 0 && pc == 8)
    {
      ltini();
      Cprec = 1e-10;
      ires = (-U7aint(pars[0], pars[1], pars[2], pars[3]*(1+2*EPS), 
      		        pars[4], pars[5], pars[6], pars[7], Cprec, &err1)
	      +8*U7aint(pars[0], pars[1], pars[2], pars[3]*(1+EPS), 
      		        pars[4], pars[5], pars[6], pars[7], Cprec, &err2)
	      -8*U7aint(pars[0], pars[1], pars[2], pars[3]*(1-EPS), 
      		        pars[4], pars[5], pars[6], pars[7], Cprec, &err3)
	      +U7aint(pars[0], pars[1], pars[2], pars[3]*(1-2*EPS), 
      		        pars[4], pars[5], pars[6], pars[7], Cprec, &err4))/(12*pars[3]*EPS);
      abserr = sqrt(sqr(err1) + sqr(err2*8) + sqr(err3*8) + sqr(err4)) /
                (12*pars[2]*EPS);
    }
    if(strcmp(strp, "U7a2") == 0 && pc == 8)
    {
      ltini();
      Cprec = 1e-10;
      ires = (-U7aint(pars[0], pars[1], pars[2]*(1+2*EPS), pars[3], 
      		        pars[4], pars[5], pars[6], pars[7], Cprec, &err1)
	      +8*U7aint(pars[0], pars[1], pars[2]*(1+EPS), pars[3], 
      		        pars[4], pars[5], pars[6], pars[7], Cprec, &err2)
	      -8*U7aint(pars[0], pars[1], pars[2]*(1-EPS), pars[3], 
      		        pars[4], pars[5], pars[6], pars[7], Cprec, &err3)
	      +U7aint(pars[0], pars[1], pars[2]*(1-2*EPS), pars[3], 
      		        pars[4], pars[5], pars[6], pars[7], Cprec, &err4))/(12*pars[2]*EPS);
      abserr = sqrt(sqr(err1) + sqr(err2*8) + sqr(err3*8) + sqr(err4)) /
                (12*pars[2]*EPS);
    }
    if(strcmp(strp, "U8a") == 0 && pc == 9)
    {
      ltini();
      Cprec = 1e-8;
      ires = U8aint(pars[0], pars[1], pars[2], pars[3], pars[4], pars[5],
                   pars[6], pars[7], pars[8], Cprec, &abserr);
    }
    
    if(prerr)
      ouf << ires.real() << " " << ires.imag() << " " << abserr << endl;
    else
      ouf << ires.real() << " " << ires.imag() << endl;
  }
  inf.close();
  ouf.close();

  return 0;
}


==> mcode/examples_self.m <==
<< i3.m;

m1s = 11/10;
m2s = 12/10;
m3s = 13/10;
m4s = 14/10;
m5s = 15/10;
m6s = 16/10;
m7s = 17/10;
m8s = 18/10;
ps = 1;
(*ps = 40;*)

u4a = PrepInt[U4a[ps, m1s, m3s, m6s, m8s]];
u4a = Collect[u4a, {$eps, U4asub[__], U4sub[__]}, Simplify];
u4anum = UCallE[N[u4a]];

u5a = PrepInt[U5a[ps, m1s, m3s, m5s, m6s, m7s] - 
		B0[0,m1s,m3s]*T3a[ps,m5s,m6s,m7s] -
		B0[0,m6s,m7s]*T3a[ps,m5s,m1s,m3s]];
u5a = Collect[u5a, {$eps, U5asub[__], U4sub[__], M21121[__], T3asub[__],
			  T3adelta[__], T3Idelta[__]}, Simplify];
u5anum = UCallE[N[u5a]];
  
u5b = PrepInt[U5b[ps, m2s, m3s, m4s, m6s, m7s] - 
		B0[0,m6s,m7s]*T3a[ps,m2s,m3s,m4s]];
u5b = Collect[u5b, {$eps, U5bsub[__], U4sub[__], M21121[__], T3asub[__],
			  T3adelta[__], T3Idelta[__]}, Simplify];
u5bnum = UCallE[N[u5b]];

u5c = PrepInt[U5c[ps, m1s, m2s, m3s, m6s, m7s] - 
		(B0[ps,m1s,m2s]-B0[0,m1s,m2s])*T3a[m1s,m3s,m6s,m7s]];
u5c = Collect[u5c, {$eps, U5csub[__], U4sub[__], T3asub[__]}, Simplify];
u5cnum = UCallE[N[u5c]];

u6a = PrepInt[U6a[ps, m1s, m3s, m4s, m5s, m6s, m7s] -
		B0[0,m1s,m3s]*T4a[ps,m4s,m5s,m6s,m7s] -
		B0[0,m6s,m7s]*T4a[ps,m4s,m5s,m1s,m3s] +
		B0[0,m1s,m3s]*B0[0,m6s,m7s]*B0[ps,m4s,m5s]];
u6a = Collect[u6a, {$eps, U6asub[__], U4sub[__], M21121[__], T4asub[__],
			B0fin[__]}, Simplify];
u6anum = UCallE[N[u6a]];

u6b = PrepInt[U6b[ps, m1s, m3s, m4s, m5s, m6s, m8s] -
		B0[0,m1s,m3s]*T4a[ps,m5s,m4s,m6s,m8s] -
		B0[0,m6s,m8s]*T4a[ps,m4s,m5s,m1s,m3s] +
		B0[0,m1s,m3s]*B0[0,m6s,m8s]*B0[ps,m4s,m5s]];
u6b = u6b /. {B0fin[p2_,ma_,mb_] :> B0fin[p2,mb,ma] /; !OrderedQ[{ma,mb}],
	      B0delta[p2_,ma_,mb_] :> B0delta[p2,mb,ma] /; !OrderedQ[{ma,mb}]};
u6b = Collect[u6b, {$eps, U6bsub[__], U4sub[__], M21121[__], T4asub[__],
			B0fin[__]}, Simplify];
u6bnum = UCallE[N[u6b]];

u6c = PrepInt[U6c[ps, m1s, m2s, m3s, m4s, m6s, m7s] -
	      B0[0,m6s,m7s]*T4a[ps,m1s,m2s,m3s,m4s] -
	      B0[ps,m1s,m2s]*(T12340[m4s,m3s,m6s,m7s] -
	      		      B0[0,m3s,m4s]*B0[0,m6s,m7s])];
u6c = u6c /. {B0fin[p2_,ma_,mb_] :> B0fin[p2,mb,ma] /; !OrderedQ[{ma,mb}],
	      B0delta[p2_,ma_,mb_] :> B0delta[p2,mb,ma] /; !OrderedQ[{ma,mb}]};
u6c = Collect[u6c, {$eps, U6csub[__], U4sub[__], M21121[__], T4asub[__],
			B0fin[__]}, Simplify];
u6cnum = UCallE[N[u6c]];

u6m = PrepInt[U6m[ps, m1s, m2s, m3s, m4s, m6s, m8s] -
	      B0[0,m6s,m8s]*T4a[ps,m1s,m2s,m3s,m4s] -
	      B0[ps,m1s,m2s]*(T12340[m3s,m4s,m6s,m8s] -
	      		      B0[0,m3s,m4s]*B0[0,m6s,m8s])];
u6m = u6m /. {B0fin[p2_,ma_,mb_] :> B0fin[p2,mb,ma] /; !OrderedQ[{ma,mb}],
	      B0delta[p2_,ma_,mb_] :> B0delta[p2,mb,ma] /; !OrderedQ[{ma,mb}]};
u6m = Collect[u6m, {$eps, U6msub[__], U4sub[__], M21121[__], T4asub[__],
			B0fin[__]}, Simplify];
u6mnum = UCallE[N[u6m]];

u6n = PrepInt[U6n[ps, m1s, m2s, m3s, m6s, m7s, m8s] -
	      B0[ps,m7s,m8s]*(T12340[m1s,m2s,m3s,m6s] - 
	      			 B0[0,m1s,m2s]*B0[0,m3s,m6s]) -
	      B0[ps,m1s,m2s]*(T12340[m7s,m8s,m3s,m6s] - 
	      			 B0[0,m7s,m8s]*B0[0,m3s,m6s]) -
	      B0[ps,m1s,m2s]*B0[ps,m7s,m8s]*B0[0,m3s,m6s]];
u6n = u6n /. {B0fin[p2_,ma_,mb_] :> B0fin[p2,mb,ma] /; !OrderedQ[{ma,mb}],
	      B0delta[p2_,ma_,mb_] :> B0delta[p2,mb,ma] /; !OrderedQ[{ma,mb}]};
u6n = Collect[u6n, {$eps, U6nsub[__], U4sub[__], M21121[__], T4asub[__],
			B0fin[__]}, Simplify];
u6nnum = UCallE[N[u6n]];

u7m = PrepInt[U7m[ps, m1s, m2s, m3s, m4s, m5s, m6s, m8s] -
	      B0[0,m6s,m8s]*T5a[ps,m1s,m2s,m3s,m4s,m5s]];
u7m = Collect[u7m, {$eps, U7msub[__], T5a[__], B0fin[__]}, Simplify];
u7mnum = UCallE[N[u7m]];

u7anum = UCallE[N[U7a[ps, m1s, m2s, m3s, m4s, m6s, m7s, m8s]]];

u8anum = UCallE[N[U8a[ps, m1s, m2s, m3s, m4s, m5s, m6s, m7s, m8s]]];

u4a1 = PrepInt[U4a1[ps, m1s, m3s, m6s, m8s]];
u4a1 = Collect[u4a1, {$eps, U4a1sub[__], U4sub[__]}, Simplify];
u4a1num = UCallE[N[u4a1]];

u4a2 = PrepInt[U4a2[ps, m1s, m3s, m6s, m8s]];
u4a2 = Collect[u4a2, {$eps, U4a2sub[__], U4sub[__]}, Simplify];
u4a2num = UCallE[N[u4a2]];

u4a3 = PrepInt[U4a3[ps, m1s, m3s, m6s, m8s]];
u4a3 = Collect[u4a3, {$eps, U4a3sub[__], U4sub[__]}, Simplify];
u4a3num = UCallE[N[u4a3]];

u5a1 = PrepInt[U5a1[ps, m1s, m3s, m5s, m6s, m7s] - 
		B0[0,m1s,m3s]*T3a1[ps,m5s,m6s,m7s] -
		B0[0,m6s,m7s]*T3a1[ps,m5s,m1s,m3s]];
u5a1 = Collect[u5a1, {$eps, U5a1sub[__], U4sub[__], M21121[__], T3a1sub[__],
			  T3a1delta[__], T3Idelta[__]}, Simplify];
u5a1num = UCallE[N[u5a1]];

u5a2 = PrepInt[U5a2[ps, m1s, m3s, m5s, m6s, m7s] - 
		B0[0,m6s,m7s]*T3a1[ps,m1s,m3s,m5s]];
u5a2 = Collect[u5a2, {$eps, U5a2sub[__], U4sub[__], M21121[__], T3a1sub[__],
			  T3a1delta[__], T3Idelta[__]}, Simplify];
u5a2num = UCallE[N[u5a2]];
  
u5b1 = PrepInt[U5b1[ps, m2s, m3s, m4s, m6s, m7s] - 
		B0[0,m6s,m7s]*T3a1[ps,m4s,m3s,m2s]];
u5b1 = Collect[u5b1, {$eps, U5b1sub[__], U4sub[__], M21121[__], T3a1sub[__],
			  T3a1delta[__], T3Idelta[__], B0fin[__]}, Simplify];
u5b1num = UCallE[N[u5b1]];

u5b2 = PrepInt[U5b2[ps, m2s, m3s, m4s, m6s, m7s] - 
		B0[0,m6s,m7s]*T3a1[ps,m2s,m3s,m4s]];
u5b2 = Collect[u5b2, {$eps, U5b2sub[__], U4sub[__], M21121[__], T3a1sub[__],
			  T3a1delta[__], T3Idelta[__], B0fin[__]}, Simplify];
u5b2num = UCallE[N[u5b2]];

u5c1 = PrepInt[U5c1[ps, m1s, m2s, m3s, m6s, m7s] - 
		B0[ps,m1s,m2s]*T1134[m7s,m6s,m3s]];
u5c1 = Collect[u5c1, {$eps, U5c1sub[__], U4sub[__], M21121[__], T3a1sub[__],
			  T3a1delta[__], T3Idelta[__], B0fin[__]}, Simplify];
u5c1num = UCallE[N[u5c1]];

u6m1 = PrepInt[U6m1[ps, m1s, m2s, m3s, m4s, m6s, m8s] -
	       B0[0,m6s,m8s]*T4a3[ps,m1s,m2s,m3s,m4s]];
u6m1 = Collect[u6m1, {$eps, U6m1sub[__], U4sub[__], M21121[__], B0fin[__]}, 
		       Simplify];
u6m1num = UCallE[N[u6m1]];

u6m2num = UCallE[N[U6m2[ps, m1s, m2s, m3s, m4s, m6s, m8s]]];

u6m3 = PrepInt[U6m3[ps, m1s, m2s, m3s, m4s, m6s, m8s] -
	       B0[0,m6s,m8s]*T4a2[ps,m1s,m2s,m3s,m4s] -
	       DM1B0[ps,m2s,m1s]*(T12340[m3s,m4s,m6s,m8s] -
	      		          B0[0,m3s,m4s]*B0[0,m6s,m8s])];
u6m3 = Collect[u6m3, {$eps, U6m3sub[__], U4sub[__], M21121[__], B0fin[__]}, 
			Simplify];
u6m3num = UCallE[N[u6m3]];

u6n1num = UCallE[N[U6n1[ps, m1s, m2s, m3s, m6s, m7s, m8s]]];

u6n2 = PrepInt[U6n2[ps, m1s, m2s, m3s, m6s, m7s, m8s] -
	       DM1B0[ps,m2s,m1s]*(T12340[m7s,m8s,m3s,m6s] - 
	      			  B0[0,m7s,m8s]*B0[0,m3s,m6s]) -
	       DM1B0[ps,m2s,m1s]*B0[ps,m7s,m8s]*B0[0,m3s,m6s]];
u6n2 = Collect[u6n2, {$eps, U6n2sub[__], U4sub[__], B0fin[__]}, Simplify];
u6n2num = UCallE[N[u6n2]];

u7a1num = UCallE[N[U7a1[ps, m1s, m2s, m3s, m4s, m6s, m7s, m8s]]];

u7a2num = UCallE[N[U7a2[ps, m1s, m2s, m3s, m4s, m6s, m7s, m8s]]];


==> mcode/examples_vacuum.m <==
<< i3.m;

pars = {m1s -> 1, m2s -> 1.5, m3s -> 2, m4s -> 0.8, m5s -> 0.6, m6s -> 2.5};

a1 = PrepInt[U4[m1s,m2s,m3s,m4s] /. pars];
an = UCall[a1];	(* call C program *)

b1 = PrepInt[U4[0,m2s,m3s,m4s] /. pars];
bn = UCall[b1];

c1 = PrepInt[U5[m1s,m2s,m3s,m4s,m5s] /. pars];
cn = UCall[c1];

d1 = PrepInt[U5[m1s,m1s,m3s,m4s,0] /. pars];
dn = UCall[d1];

e1 = PrepInt[U5[0,0,m3s,m4s,m5s] /. pars];
en = UCall[e1];

f1 = PrepInt[U6[m1s,m2s,m3s,m4s,m5s,m6s] /. pars];
fn = UCall[f1];


==> mcode/i3.m <==
(* ------------------------------------------------------------- *)
(* TVID: Three-loop Virtual Integrals from Dispersion relations  *)
(* version 2.0 (Aug 23, 2019)                                     *)
(* ------------------------------------------------------------- *)
(* i3.m                                                          *)
(* Ayres Freitas (afreitas@pitt.edu)			         *)
(* last revision 06.08.19                                        *)
(* ------------------------------------------------------------- *)
(* Mathematica file for subtraction of divergent pieces from     *)
(* 3-loop vacuum master integrals U4, U5, U6;          	         *)
(* expansion in eps=(4-d)/2; and analytical formulae for         *)
(* special cases with few different masses;                      *)
(* also loads uself.m for 3-loop self-energy integrals 	         *)
(* ------------------------------------------------------------- *)
(* References:                                                   *)
(*   [1] = Freitas, arXiv:1609.09159, JHEP 1611 (2016) 145       *)
(*   [2] = Bauberger, Freitas, Wiegand, arXiv:1908.xxxxx         *)
(* ------------------------------------------------------------- *)

lambda[m1s_,m2s_,m3s_] :=
        m1s^2 + m2s^2 + m3s^2 - 2*(m1s*m2s + m1s*m3s + m2s*m3s);

$lpfac = Exp[EulerGamma*$eps];

(* Note: in this implementation x,y,u,v must be avoided in input! *)

trepl = {
  A0[0] -> 0,
  A0[ms_] :> -$lpfac * Gamma[(2-$D)/2]*ms^($D/2-1),
  T3[M1s_,M2s_,M3s_] :> Sort[T3[M1s,M2s,M3s]] /; !OrderedQ[{M1s,M2s,M3s}],
  T3[0,0,0] -> 0,
  T3[0,0,m3s_] :> $lpfac^2 * m3s^(1-2*$eps) *
      Gamma[1-$eps]*Gamma[$eps]*Gamma[-1+2*$eps]/($eps-1),
  T3[0,m2s_,m3s_] :> $lpfac^2 * m3s^(1-2*$eps) *
    Gamma[1+$eps]^2/(2*(1-$eps)*(1-2*$eps)) *
    ((1+y)/$eps^2 - (2*y*Log[y])/$eps + 
     (y*Log[y]^2 + 2*(1-y)*PolyLog[2, 1-y]) +
     T3Idelta[0,m2s,m3s]*$eps /. y->m2s/m3s), 
  T3[m1s_,m2s_,m3s_] :> $lpfac^2 * m3s^(1-2*$eps) *
    Gamma[1+$eps]^2/(2*(1-$eps)*(1-2*$eps)) *
    ((1+x+y)/$eps^2 - 2*(x*Log[x] + y*Log[y])/$eps +
     (x*Log[x]^2 + y*Log[y]^2 - (1-x-y)*Log[x]*Log[y] +
      sla*(2*Log[u]*Log[v] - Log[x]*Log[y] -
	   2*PolyLog[2,u] - 2*PolyLog[2,v] + Pi^2/3)) +
     T3Idelta[m1s,m2s,m3s]*$eps /.
    {u -> (1+x-y-sla)/2, v -> (1-x+y-sla)/2} /.
     sla -> Sqrt[lambda[1,x,y]] /. {x->m1s/m3s, y->m2s/m3s})  
};

t134ep = (y*Log[y]*(3*Log[x]^2 + 3*Log[x]*Log[y] + 2*Log[y]^2))/6 + 
 (x*Log[x]*(2*Log[x]^2 + 3*Log[x]*Log[y] + 3*Log[y]^2))/6 - 
 (Log[x]*Log[y]*Log[x*y])/2 + l*((Log[x]^2*Log[y])/2 + (Log[x]*Log[y]^2)/2 + 
   (2*Pi^2*Log[1 - w*z])/3 + Log[x]^2*Log[1 - w*z] + 
   2*Log[x]*Log[y]*Log[1 - w*z] + Log[y]^2*Log[1 - w*z] + 
   2*Log[x]*Log[1 - w*z]^2 + 2*Log[y]*Log[1 - w*z]^2 - 
   2*Log[w*z]*Log[1 - w*z]^2 + (4*Log[1 - w*z]^3)/3 + 
   (2*Pi^2*Log[(1 - w*z)/((-1 + w)*(-1 + z))])/3 + 
   (4*Log[(1 - w*z)/((-1 + w)*(-1 + z))]^3)/3 - 
   (2*Pi^2*Log[(-1 + w*z)/(-1 + w)])/3 - Log[x]^2*Log[(-1 + w*z)/(-1 + w)] - 
   2*Log[x]*Log[(-1 + w*z)/(-1 + w)]^2 + 2*Log[((-1 + l - x + y)*(-1 + z))/2]*
    Log[(-1 + w*z)/(-1 + w)]^2 - (4*Log[(-1 + w*z)/(-1 + w)]^3)/3 - 
   (2*Pi^2*Log[(-1 + w*z)/(-1 + z)])/3 - Log[y]^2*Log[(-1 + w*z)/(-1 + z)] + 
   2*Log[((-1 + w)*(-1 + l + x - y))/2]*Log[(-1 + w*z)/(-1 + z)]^2 - 
   2*Log[y]*Log[(-1 + w*z)/(-1 + z)]^2 - (4*Log[(-1 + w*z)/(-1 + z)]^3)/3 - 
   2*Log[y]*PolyLog[2, ((-1 + w)*(-1 + l + x - y))/2] - 
   2*Log[x]*PolyLog[2, ((-1 + l - x + y)*(-1 + z))/2] + 
   2*Log[x*y]*PolyLog[2, w*z] + 2*PolyLog[3, ((-1 + w)*(-1 + l + x - y))/2] + 
   2*PolyLog[3, ((-1 + l - x + y)*(-1 + z))/2] - 2*PolyLog[3, w*z] - 
   4*PolyLog[3, 1 - w*z] + 4*PolyLog[3, (-1 + w*z)/(-1 + w)] + 
   4*PolyLog[3, (-1 + w*z)/(-1 + z)] - 2*Zeta[3]);

t134ep0 = -(y*Log[y]^3)/3 + (-1 + y)*(-(Pi^2*Log[y])/3 + Log[1 - y]*Log[y]^2 + 
   2*Log[y]*PolyLog[2, 1 - y] + 4*PolyLog[3, 1 - y] + 2*PolyLog[3, y] - 
   2*Zeta[3]);

trepl2 = {
  T3Idelta[0,M2s_,M3s_] :> (t134ep0 /. y->M2s/M3s),
  T3Idelta[M1s_,M2s_,M3s_] :> (-t134ep //.
                 {w -> 1/(2y)*(-1+x+y+l), z -> 1/(2x)*(-1+x+y+l)} /.
                  l -> Sqrt[lambda[1,x,y]] /. {x->M1s/M3s, y->M2s/M3s})
};


usort = { U4[m1s_,mms__] :> Prepend[Sort[U4[mms]], m1s],
(*          U5[m1s_,m2s_,m3s_,0,m5s_] :> U5[m1s,m2s,0,m3s,m5s] /; m3s=!=0,
	  U5[0,m2s_,m3s_,m4s_,m5s_] :> U5[m2s,0,m3s,m4s,m5s] /; m2s=!=0,
	  U5[m1s_,m2s_,0,m4s_,m5s_] :> U5[m4s,0,m2s,m1s,m5s] /; m1s=!=0, *)
	  U5[m1s_,m2s_,m3s_,m4s_,m5s_] :> (Append[Sort[{Sort[{m1s,m2s}],
	  					  Sort[{m3s,m4s}]}], m5s] /.
		{{xx1_,xx2_},{xx3_,xx4_},xx5_} :> U5[xx2,xx1,xx3,xx4,xx5]),
          U6[m1s_,m2s_,m3s_,m4s_,m5s_,m6s_] :> (Last[Sort[
	    {{m1s,m2s,m3s,m4s,m5s,m6s}, {m1s,m4s,m3s,m2s,m6s,m5s}, 
	     {m1s,m5s,m3s,m6s,m2s,m4s}, {m1s,m6s,m3s,m5s,m4s,m2s}, 
	     {m2s,m1s,m4s,m3s,m5s,m6s}, {m2s,m3s,m4s,m1s,m6s,m5s}, 
	     {m2s,m5s,m4s,m6s,m1s,m3s}, {m2s,m6s,m4s,m5s,m3s,m1s}, 
	     {m3s,m2s,m1s,m4s,m6s,m5s}, {m3s,m4s,m1s,m2s,m5s,m6s}, 
	     {m3s,m5s,m1s,m6s,m4s,m2s}, {m3s,m6s,m1s,m5s,m2s,m4s}, 
	     {m4s,m1s,m2s,m3s,m6s,m5s}, {m4s,m3s,m2s,m1s,m5s,m6s}, 
	     {m4s,m5s,m2s,m6s,m3s,m1s}, {m4s,m6s,m2s,m5s,m1s,m3s}, 
	     {m5s,m1s,m6s,m3s,m2s,m4s}, {m5s,m2s,m6s,m4s,m1s,m3s}, 
	     {m5s,m3s,m6s,m1s,m4s,m2s}, {m5s,m4s,m6s,m2s,m3s,m1s}, 
	     {m6s,m1s,m5s,m3s,m4s,m2s}, {m6s,m2s,m5s,m4s,m3s,m1s}, 
	     {m6s,m3s,m5s,m1s,m2s,m4s}, {m6s,m4s,m5s,m2s,m1s,m3s}}]] /.
	    {xx1_,xx2_,xx3_,xx4_,xx5_,xx6_} :> U6[xx2,xx6,xx4,xx5,xx3,xx1])
	};

urepl = {
  U4[ms_,0,0,0] :> 2*Gamma[1-$eps]^2*Gamma[-2+2*$eps]*Gamma[-1+3*$eps]*
                    ms^(1-3*$eps) * Exp[3*EulerGamma*$eps] /; !PossibleZeroQ[ms],
  U4[0,0,0,ms_] :> -ms^(1-3*$eps) * (
    1/(6*$eps^3) + 1/(3*$eps^2) + (52 + 5*Pi^2)/(24*$eps) + 
     (40 + 5*Pi^2 - 11*Zeta[3])/6) /; !PossibleZeroQ[ms],
  U4[ms_,0,0,ms_] :> ms^(1-3*$eps) * (
    1/(3*$eps^3) + 2/(3*$eps^2) + (4 + Pi^2)/(12*$eps) + 
     (-20 + Pi^2 + 14*Zeta[3])/6) /; !PossibleZeroQ[ms],
  U4[m1s_,0,0,m4s_] :> m4s^(1-3*$eps) * (
    1/(3*$eps^3) + (5 - x - 3*Log[x])/(6*$eps^2) + 
     (16 + Pi^2 - 12*x + 6*(-3 + x)*Log[x] + 3*Log[x]^2)/(12*$eps) + 
     (20 + 5*Pi^2 - 100*x - Pi^2*x - 84*Log[x] - 11*Pi^2*Log[x] + 72*x*Log[x] + 
       18*Log[x]^2 - 6*x*Log[x]^2 + 24*Log[1-x]*Log[x]^2 - 
       2*Log[x]^3 + 24*(-1 + x + Log[x])*PolyLog[2, 1-x] + 
       48*PolyLog[3, x] + 8*Zeta[3])/24 /. x->m1s/m4s) /; !PossibleZeroQ[m1s*m4s],
  U4[0,0,ms_,ms_] :> -ms^(1-3*$eps) * (
    1/(3*$eps^3) + 4/(3*$eps^2) + (52 + Pi^2)/(12*$eps) + 
     (40 + Pi^2 + 7*Zeta[3])/3) /; !PossibleZeroQ[ms], 
  U4[0,0,m3s_,m4s_] :> -m4s^(1-3*$eps) * (
    (1+x)/(6*$eps^3) + (4 + 4*x - 3*x*Log[x])/(6*$eps^2) + 
     ((52 + Pi^2)*(1+x) - 48*x*Log[x] + 6*x*Log[x]^2 + 
       24*(1-x)*PolyLog[2, 1-x])/(24*$eps) + 
     (4*(40 + Pi^2)*(1+x) + 4*Zeta[3]*(13 - 11*x) - 
       (156*x - 4*Pi^2 + 15*Pi^2*x)*Log[x] +
       12*(2*x - (1 - 3*x)*Log[1-x])*Log[x]^2 - 2*x*Log[x]^3 + 
       24*(4*(1-x) - (1 - 2*x)*Log[x])*PolyLog[2, 1-x] - 
       96*(1-x)*PolyLog[3, 1-x] - 24*(1 - 3*x)*PolyLog[3, x])/24 /. 
     x->m3s/m4s) /; !PossibleZeroQ[m3s*m4s],
  U4[m1s_,0,m3s_,m4s_] :> (m3s + m4s)/(3*$eps^3) + 
   (-m1s + 5*m3s + 5*m4s - 3*(m3s + m4s)*Log[m1s] - 
     3*m3s*Log[m3s] - 3*m4s*Log[m4s])/(6*$eps^2) + 
   (6*m1s*(-2 + Log[m1s]) + (m3s + m4s)*(16 + Pi^2 - 18*Log[m1s] + 
       3*Log[m1s]^2) + 12*(-1 + Log[m1s])*(m3s*Log[m3s] + m4s*Log[m4s]) + 
     3*(m3s*Log[m3s]^2 + m4s*Log[m4s]^2))/(12*$eps) + 
   (-4*m1s*Pi^2 + 5*(m3s + m4s)*(4 + Pi^2) + m1s*(-100 + 7*Pi^2) + 
     72*m1s*Log[m1s] + (m3s + m4s)*(-84 + 5*Pi^2)*Log[m1s] + 2*m3s*Log[m1s]^3 + 
     2*m4s*Log[m1s]^3 - 12*m3s*Log[m3s] - 11*m3s*Pi^2*Log[m3s] + 
     12*m3s*Log[m3s]^2 - 2*m3s*Log[m3s]^3 + 48*m3s*Log[m1s]*Log0[1 - m3s/m1s] - 
     48*m3s*Log[m3s]*Log0[1 - m3s/m1s] + 24*m3s*Log[m3s]^2*Log0[1 - m3s/m1s] + 
     48*m3s*Log[m3s/m1s]*Log0[1 - m3s/m1s] - 12*m3s*Log[m1s]*Log[m3s]*
      (-4 + Log[m3s] + 4*Log0[1 - m3s/m1s]) - 12*m4s*Log[m4s] - 
     11*m4s*Pi^2*Log[m4s] + 12*m4s*Log[m4s]^2 - 2*m4s*Log[m4s]^3 + 
     48*m4s*Log[m1s]*Log0[1 - m4s/m1s] - 48*m4s*Log[m4s]*Log0[1 - m4s/m1s] + 
     24*m4s*Log[m4s]^2*Log0[1 - m4s/m1s] + 48*m4s*Log[m4s/m1s]*Log0[1 - m4s/m1s] - 
     12*m4s*Log[m1s]*Log[m4s]*(-4 + Log[m4s] + 4*Log0[1 - m4s/m1s]) - 
     6*Log[m1s]^2*(3*m1s - 5*m3s - 5*m4s + 4*m3s*Log[m3s] - 
       4*m3s*Log0[1 - m3s/m1s] + 4*m4s*Log[m4s] - 4*m4s*Log0[1 - m4s/m1s]) - 
     24*(m1s - m3s + m3s*Log[m1s] - m3s*Log[m3s])*PolyLog[2, 1 - m3s/m1s] - 
     24*(m1s - m4s + m4s*Log[m1s] - m4s*Log[m4s])*PolyLog[2, 1 - m4s/m1s] + 
     48*m3s*PolyLog[3, m3s/m1s] + 48*m4s*PolyLog[3, m4s/m1s] + 8*m3s*Zeta[3] + 
     8*m4s*Zeta[3])/24 + U4sub[m1s, 0, m3s, m4s] /; !PossibleZeroQ[m1s*m3s*m4s],
  U4[0,m2s_,m3s_,m4s_] :> (1-$D/2)*A0[m4s]/m4s*T3[m2s, m3s, m4s] +
   (((m2s+m3s+m4s)/3)/$eps^3 +
    ((m2s+m3s+m4s)*(5/6-Log[m4s]/2) -
     (m2s*Log[m2s]+m3s*Log[m3s]+m4s*Log[m4s])/2)/$eps^2 +
    ((m2s+m3s+m4s)*(4/3+Pi^2/12-3/2*Log[m4s]+1/4*Log[m4s]^2) +
     (Log[m4s]-1)*(m2s*Log[m2s]+m3s*Log[m3s]+m4s*Log[m4s]) +
     (m2s*Log[m2s]^2+m3s*Log[m3s]^2+m4s*Log[m4s]^2)/4)/$eps +
    ((m2s + m3s + m4s)*(20 + Pi^2 + 8*Zeta[3]) + (-12 + Pi^2)*m4s*Log[m4s] + 
     (m2s + m3s + m4s)*(-84 - 7*Pi^2)*Log[m4s] - 
     34*m4s*Log[m4s]^3 - 2*(m2s + m3s + m4s)*Log[m4s]^3 +
     (-12 + Pi^2)*m2s*Log[m2s] + 2*m2s*Log[m2s]^3 + 
     (-12 + Pi^2)*m3s*Log[m3s] + 2*m3s*Log[m3s]^3 + Log[m4s]*
     (72*m2s*Log[m2s] -24*m2s*Log[m2s]^2 + 72*m3s*Log[m3s] -24*m3s*Log[m3s]^2) +
     Log[m4s]^2*(18*(5*m4s+m3s+m2s) - 12*m2s*Log[m2s] - 12*m3s*Log[m3s]))/24 +
     U4sub0[m4s,m3s,m2s]) /; !PossibleZeroQ[m2s*m3s*m4s],
  U4[m1s_,m2s_,m3s_,m4s_] :> (((m2s+m3s+m4s)/3)/$eps^3 +
		 ((m2s+m3s+m4s)*(5/6-Log[m1s]/2) - m1s/6 -
		  (m2s*Log[m2s]+m3s*Log[m3s]+m4s*Log[m4s])/2)/$eps^2 +
		 ((m2s+m3s+m4s)*(4/3+Pi^2/12-3/2*Log[m1s]+1/4*Log[m1s]^2) -
		  m1s*(1-Log[m1s]/2) +
		  (Log[m1s]-1)*(m2s*Log[m2s]+m3s*Log[m3s]+m4s*Log[m4s]) +
		  (m2s*Log[m2s]^2+m3s*Log[m3s]^2+m4s*Log[m4s]^2)/4)/$eps +
   (5*(m2s + m3s + m4s)*(4 + Pi^2) + m1s*(-100 + 7*Pi^2) + 72*m1s*Log[m1s] + 
     (m2s + m3s + m4s)*(-84 + 5*Pi^2)*Log[m1s] + 2*(m2s + m3s + m4s)*Log[m1s]^3 - 
     12*m2s*Log[m2s] - 11*m2s*Pi^2*Log[m2s] + 12*m2s*Log[m2s]^2 - 2*m2s*Log[m2s]^3 - 
     12*m3s*Log[m3s] - 11*m3s*Pi^2*Log[m3s] + 12*m3s*Log[m3s]^2 - 2*m3s*Log[m3s]^3 - 
     12*m4s*Log[m4s] - 11*m4s*Pi^2*Log[m4s] + 12*m4s*Log[m4s]^2 - 2*m4s*Log[m4s]^3 + 
     48*m2s*Log[m1s]*Log0[1 - m2s/m1s] - 48*m2s*Log[m2s]*Log0[1 - m2s/m1s] + 
     24*m2s*Log[m2s]^2*Log0[1 - m2s/m1s] + 48*m2s*Log[m2s/m1s]*Log0[1 - m2s/m1s] - 
     12*m2s*Log[m1s]*Log[m2s]*(-4 + Log[m2s] + 4*Log0[1 - m2s/m1s]) + 
     48*m3s*Log[m1s]*Log0[1 - m3s/m1s] - 48*m3s*Log[m3s]*Log0[1 - m3s/m1s] + 
     24*m3s*Log[m3s]^2*Log0[1 - m3s/m1s] + 48*m3s*Log[m3s/m1s]*Log0[1 - m3s/m1s] - 
     12*m3s*Log[m1s]*Log[m3s]*(-4 + Log[m3s] + 4*Log0[1 - m3s/m1s]) - 
     6*Log[m1s]^2*(3*m1s - 5*(m2s + m3s + m4s) + 4*m2s*Log[m2s] + 4*m3s*Log[m3s] - 
       4*m2s*Log0[1 - m2s/m1s] - 4*m3s*Log0[1 - m3s/m1s] + 
       4*m4s*(Log[m4s] - Log0[1 - m4s/m1s])) + 48*m4s*Log[m1s]*Log0[1 - m4s/m1s] - 
     48*m4s*Log[m4s]*Log0[1 - m4s/m1s] + 24*m4s*Log[m4s]^2*Log0[1 - m4s/m1s] + 
     48*m4s*Log[m4s/m1s]*Log0[1 - m4s/m1s] - 12*m4s*Log[m1s]*Log[m4s]*
      (-4 + Log[m4s] + 4*Log0[1 - m4s/m1s]) - 
     24*(m1s - m2s + m2s*Log[m1s] - m2s*Log[m2s])*PolyLog[2, 1 - m2s/m1s] - 
     24*(m1s - m3s + m3s*Log[m1s] - m3s*Log[m3s])*PolyLog[2, 1 - m3s/m1s] - 
     24*(m1s - m4s + m4s*Log[m1s] - m4s*Log[m4s])*PolyLog[2, 1 - m4s/m1s] + 
     48*m2s*PolyLog[3, m2s/m1s] + 48*m3s*PolyLog[3, m3s/m1s] + 
     48*m4s*PolyLog[3, m4s/m1s] + 8*(m2s + m3s + m4s)*Zeta[3])/24 +
		   U4sub[m1s,m2s,m3s,m4s]) /; !PossibleZeroQ[m1s*m2s*m3s*m4s],
  U5[0,0,0,0,ms_] :> ms^(1-3*$eps) * (
    1/(3*$eps^3) + 5/(3*$eps^2) + (68 + 5*Pi^2)/(12*$eps) + 
     (196 + 25*Pi^2 - 20*Zeta[3])/12) /; !PossibleZeroQ[ms],
  U5[0,0,0,ms_,0] :> ms^(1-3*$eps) * (
    1/(6*$eps^3) + 1/$eps^2 + (100 + 5*Pi^2)/(24*$eps) +
     (15 + 5*Pi^2/4 - 11*Zeta[3]/6)) /; !PossibleZeroQ[ms],
  U5[0,0,0,m4s_,m5s_] :> m5s^(1-3*$eps) * (
    (2+x)/(6*$eps^3) + (10 + 6*x - 3*x*Log[x])/(6*$eps^2) + 
     (136 + 6*Pi^2 + 100*x + Pi^2*x - 72*x*Log[x] + 6*x*Log[x]^2 + 
       24*(1-x)*PolyLog[2, 1-x])/(24*$eps) + 
     (392 + 30*Pi^2 + 360*x + 10*Pi^2*x - 4*Zeta[3]*(4 + 5*x) - 
       (300*x - 4*Pi^2 + 11*Pi^2*x)*Log[x] +
       12*(-2 + 6*x - (1-x)*Log0[1-x])*Log[x]^2 + (8 - 10*x)*Log[x]^3 + 
       24*(3*(1-x) - (1-x)*Log[x])*PolyLog[2, 1-x] - 
       24*(1-x)*(2 - Log[x])*PolyLog[2, 1-1/x] -
       24*(1-x)*(PolyLog[3, 1-x] + PolyLog[3, x] - PolyLog[3, 1-1/x]))/24 /. 
     x->m4s/m5s) /; !PossibleZeroQ[m4s*m5s],
  U5[0,0,m3s_,m4s_,0] :> m4s^(1-3*$eps) * (
    (1+x)/(6*$eps^3) + (1 + x - x/2*Log[x])/$eps^2 + 
     ((100 + Pi^2)*(1+x) - 72*x*Log[x] + 6*x*Log[x]^2 + 
       24*(1-x)*PolyLog[2, 1-x])/(24*$eps) + 
     (6*(60 + Pi^2)*(1+x) + 4*Zeta[3]*(13 - 11*x) - 
       (300*x - 4*Pi^2 + 15*Pi^2*x)*Log[x] +
       12*(3*x - (1 - 3*x)*Log0[1-x])*Log[x]^2 - 2*x*Log[x]^3 + 
       24*(6*(1-x) - (1 - 2*x)*Log[x])*PolyLog[2, 1-x] - 
       96*(1-x)*PolyLog[3, 1-x] - 24*(1 - 3*x)*PolyLog[3, x])/24 /. 
     x->m3s/m4s) /; !PossibleZeroQ[m3s*m4s],
  U5[0,0,m3s_,m4s_,m5s_] :> 
   ((-2 + $D)^2*A0[m4s]*A0[m3s]*A0[m5s])/(2*m4s*(m4s - m3s - m5s)*
      (-3 + $D)^2) + A0[m4s]^2*
     (-((m4s - m5s)*(2*m4s^2 - m3s^2 + m3s*m5s - m4s*(m3s + 2*m5s))*
	 (-2 + $D)^2*A0[m3s])/(4*m4s^2*m3s*(4*m4s - m3s)*(m4s - m3s - m5s)*
	(-3 + $D)^2) - ((m4s + m3s - m5s)*(-2 + $D)^2*A0[m5s])/
       (4*m4s^2*(m4s - m3s - m5s)*(-3 + $D)^2)) + 
    (((m4s + m3s - m5s)*(-2 + $D)*A0[m4s])/(2*m4s*(m4s - m3s - m5s)*
	(-3 + $D)) + ((2 - $D)*A0[m3s])/((m4s - m3s - m5s)*(-3 + $D)))*
     T3[0, 0, m5s] + ((-2 + $D)*A0[m4s]*T3[m4s, m3s, m5s])/
     (2*m4s*(-3 + $D)) + ((m4s^2 + (m3s - m5s)^2 - 2*m4s*(m3s + m5s))*
      U4[m4s, m4s, m3s, 0])/((4*m4s - m3s)*(-m4s + m3s + m5s)*
      (-3 + $D)) - ((m4s + m3s - m5s)*U4[m4s, m3s, 0, 0])/
     ((m4s - m3s - m5s)*(-3 + $D)) + 
    ((m4s^2 + (m3s - m5s)^2 - 2*m4s*(m3s + m5s))*U4[m4s, m3s, 0, m4s])/
     ((4*m4s - m3s)*(-m4s + m3s + m5s)*(-3 + $D)) - 
    (2*m3s*U4[m3s, m4s, 0, 0])/((-m4s + m3s + m5s)*(-3 + $D)) - 
    (2*(m4s^2 + (m3s - m5s)^2 - 2*m4s*(m3s + m5s))*U4[m3s, m4s, 0, m4s])/
     ((4*m4s - m3s)*(-m4s + m3s + m5s)*(-3 + $D)) - 
    (m4s*(m4s^2 + (m3s - m5s)^2 - 2*m4s*(m3s + m5s))*
      M1p1121[m4s, 0, m3s, m4s, m5s])/((m4s - m3s - m5s)*(-3 + $D)) + 
    ((m4s - m5s)*(m4s^2 + (m3s - m5s)^2 - 2*m4s*(m3s + m5s))*
      M21121[m4s, 0, m3s, m4s, m5s])/((m4s - m3s - m5s)*(-3 + $D)^2),
  U5[m1s_,0,0,m1s_,m5s_] :>
   -((-2 + $D)^2*A0[m1s]^2*A0[m5s])/(4*m1s^2*(-3 + $D)^2) + 
    ((m1s - m5s)^2*M21121[m1s, 0, 0, m1s, m5s])/(-3 + $D)^2 + 
    ((-2 + $D)*A0[m1s]*T3[0, m1s, m5s])/(m1s*(-3 + $D)) + 
    ((m1s*(24 - 7*$D) + m5s*(-10 + 3*$D))*U4[m1s, 0, 0, m1s])/
     (2*m1s*(-3 + $D)*(-7 + 2*$D)),
  U5[m1s_,m2s_,m2s_,m1s_,m5s_] :>
   -((m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))*(-2 + $D)^2*A0[m1s]^2*
       A0[m2s])/(16*m1s*m2s*(m1s - m2s)*(m1s - m2s - m5s)*(-3 + $D)^2) - 
    ((-2 + $D)^2*A0[m2s]^2*A0[m5s])/(2*m2s*(-m1s + m2s + m5s)*(-3 + $D)^2) + 
    A0[m1s]*(-((3*m1s^2 + 3*m2s^2 - 2*m2s*m5s - m5s^2 - 6*m1s*(m2s - m5s))*
	 (-2 + $D)^2*A0[m2s]^2)/(16*m1s*m2s*(m1s - m2s)*(m1s - m2s - m5s)*
	(-3 + $D)^2) - ((m1s + m2s - m5s)*(-2 + $D)^2*A0[m2s]*A0[m5s])/
       (4*m1s*m2s*(m1s - m2s - m5s)*(-3 + $D)^2)) + 
    ((m1s + m2s - m5s)*(m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))*
      M21121[m1s, m2s, m1s, m2s, m5s])/((m1s - m2s - m5s)*(-3 + $D)^2) + 
    (2*m1s*(m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))*
      M21121[m1s, m2s, m2s, m1s, m5s])/((m1s - m2s - m5s)*(-3 + $D)^2) + 
    (((m1s + m2s - m5s)*(-2 + $D)*A0[m1s])/(2*m1s*(m1s - m2s - m5s)*
	(-3 + $D)) + ((-m1s + 3*m2s + m5s)*(-2 + $D)*A0[m2s])/
       (2*m2s*(-m1s + m2s + m5s)*(-3 + $D)))*T3[m1s, m2s, m5s] + 
    ((-3*m1s^2 + 5*m2s^2 - 6*m2s*m5s + m5s^2 - 2*m1s*(m2s - m5s))*
      U4[m1s, m1s, m2s, m2s])/(4*(m1s - m2s)*(m1s - m2s - m5s)*
      (-3 + $D)) - ((m1s^2 + 9*m2s^2 - 2*m2s*m5s + m5s^2 - 2*m1s*(5*m2s + m5s))*
      U4[m2s, m1s, m1s, m2s])/(4*(m1s - m2s)*(m1s - m2s - m5s)*(-3 + $D)),
  U5[m1s_, m1s_, m3s_, m4s_, 0] | U5[m3s_, m4s_, m1s_, m1s_, 0] :>
   -((-2 + $D)^2*A0[m1s]*(2*m1s*(4*m1s - m3s - 3*m4s)*A0[m3s]*A0[m4s] + 
	A0[m1s]*(2*(4*m1s^2 + m4s*(-m3s + m4s) - m1s*(m3s + 3*m4s))*A0[m3s] + 
	  (-4*m1s*m3s + m3s^2 + 4*m1s*m4s - m4s^2)*A0[m4s])))/
     (2*m1s*(-8*m1s^2*(m3s + m4s*(7 - 2*$D)) + 
       2*m1s*(m3s^2 + m4s^2*(13 - 4*$D) + 2*m3s*m4s*(9 - 2*$D)) + 
       (m3s - m4s)^2*m4s*(-3 + $D))*(-3 + $D)) + 
    ((m3s - m4s)*(8*m1s^2 + m4s*(-m3s + m4s) - 2*m1s*(m3s + 3*m4s))*(-2 + $D)*
      A0[m1s]*T3[0, m3s, m4s])/(2*m1s*(8*m1s^2*(m3s + m4s*(7 - 2*$D)) - 
       2*m1s*(m3s^2 + m4s^2*(13 - 4*$D) + 2*m3s*m4s*(9 - 2*$D)) - 
       (m3s - m4s)^2*m4s*(-3 + $D))) + 
    (((m3s - m4s)^2*m4s - 8*m1s^2*(m3s + m4s) + 
       2*m1s*(m3s^2 + 8*m3s*m4s - m4s^2))*U4[m1s, m1s, m3s, m4s])/
     (8*m1s^2*(m3s + m4s*(7 - 2*$D)) - 2*m1s*(m3s^2 + m4s^2*(13 - 4*$D) + 
	2*m3s*m4s*(9 - 2*$D)) - (m3s - m4s)^2*m4s*(-3 + $D)) - 
    (4*m1s*m3s*(4*m1s - m3s - 3*m4s)*U4[m3s, m1s, m1s, m4s])/
     (8*m1s^2*(m3s + m4s*(7 - 2*$D)) - 2*m1s*(m3s^2 + m4s^2*(13 - 4*$D) + 
	2*m3s*m4s*(9 - 2*$D)) - (m3s - m4s)^2*m4s*(-3 + $D)) + 
    (4*m1s*m4s*(-m3s + m4s)*(16*m1s^2 + (m3s - m4s)^2 - 8*m1s*(m3s + m4s))*
      M21121[m1s, m1s, m3s, m4s, 0])/((-8*m1s^2*(m3s + m4s*(7 - 2*$D)) + 
       2*m1s*(m3s^2 + m4s^2*(13 - 4*$D) + 2*m3s*m4s*(9 - 2*$D)) + 
       (m3s - m4s)^2*m4s*(-3 + $D))*(-3 + $D)),
  U5[m1s_,m2s_,m3s_,m4s_,m5s_] :>
   ((m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))*(-2 + $D)^2*
      ((4*(m1s^2 + m2s^2 - 3*m3s^2 + 2*m2s*(m3s - m4s) + 2*m3s*m4s + m4s^2 - 
	  2*m1s*(m2s - m3s + m4s))*A0[m2s]*A0[m3s]*A0[m4s])/
	(m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
	 (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
	 m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
	 4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
           m2s*(m3s^2 - 10*m3s*m4s + m4s^2))) - 
       (2*(m1s^2 + m2s^2 - 2*m2s*m3s + m3s^2 - 2*m1s*(m2s + m3s - m4s) + 
	  2*m2s*m4s + 2*m3s*m4s - 3*m4s^2)*(m3s + m4s - m5s)*A0[m2s]*A0[m3s]*
	 A0[m4s])/(m4s*(m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
	  (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
	  m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
	  4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
            m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))) - 
       (2*A0[m1s]*((m1s^3 + m2s^3 + (m3s - m4s)^3 - m2s^2*(m3s + 3*m4s) - 
            m1s^2*(m2s + m3s + 3*m4s) - m2s*(m3s^2 + 2*m3s*m4s - 3*m4s^2) - 
            m1s*(m2s^2 + m3s^2 + 2*m3s*m4s - 3*m4s^2 + 2*m2s*(-5*m3s + m4s)))*
           A0[m3s]*A0[m4s] + A0[m2s]*((m1s^3 - m2s^3 + 3*m2s^2*(m3s + m4s) + 
              (m3s - m4s)^2*(m3s + m4s) - m1s^2*(3*m2s + m3s + m4s) - 
              m2s*(3*m3s^2 + 2*m3s*m4s + 3*m4s^2) + m1s*(3*m2s^2 - m3s^2 + 
        	10*m3s*m4s - m4s^2 - 2*m2s*(m3s + m4s)))*A0[m3s] - 
            2*m3s*(-3*m1s^2 + m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s) + 
              2*m1s*(m2s + m3s + m4s))*A0[m4s])))/
	(m1s*(m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
	  (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
	  m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
	  4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
            m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))) + 
       ((m3s + m4s - m5s)*A0[m1s]*((m1s^3 + m2s^3 - (m3s - m4s)^3 - 
            m2s^2*(3*m3s + m4s) - m1s^2*(m2s + 3*m3s + m4s) + 
            m2s*(3*m3s^2 - 2*m3s*m4s - m4s^2) - m1s*(m2s^2 - 3*m3s^2 + 
              2*m2s*(m3s - 5*m4s) + 2*m3s*m4s + m4s^2))*A0[m3s]*A0[m4s] + 
	  A0[m2s]*(-2*m4s*(-3*m1s^2 + m2s^2 + (m3s - m4s)^2 - 
              2*m2s*(m3s + m4s) + 2*m1s*(m2s + m3s + m4s))*A0[m3s] + 
            (m1s^3 - m2s^3 + 3*m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
              m1s^2*(3*m2s + m3s + m4s) - m2s*(3*m3s^2 + 2*m3s*m4s + 3*m4s^2) + 
              m1s*(3*m2s^2 - m3s^2 + 10*m3s*m4s - m4s^2 - 2*m2s*(m3s + m4s)))*
             A0[m4s])))/(m1s*m4s*(m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
	  (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
	  m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
	  4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
            m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))) - 
       (2*A0[m2s]*(2*m4s*A0[m3s] - (m3s + m4s - m5s)*A0[m4s])*A0[m5s])/
	(m4s*(m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))) + 
       (A0[m1s]*(2*m4s*A0[m3s] - (m3s + m4s - m5s)*A0[m4s])*
	 ((m1s - m2s + m5s)*A0[m2s] + (m1s + m2s - m5s)*A0[m5s]))/
	(m1s*m4s*(m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s)))))/
     (4*(-m1s + m2s + m5s)*(m3s - m4s + m5s)*(-3 + $D)^2) + 
    ((-2 + $D)*(2*m4s*A0[m3s] - (m3s + m4s - m5s)*A0[m4s])*T3[m1s, m2s, m5s])/
     (2*m4s*(m3s - m4s + m5s)*(-3 + $D)) - 
    ((-2 + $D)*((m1s + m2s - m5s)*A0[m1s] - 2*m1s*A0[m2s])*T3[m3s, m4s, m5s])/
     (2*m1s*(-m1s + m2s + m5s)*(-3 + $D)) - 
    ((m3s^2 + (m4s - m5s)^2 - 2*m3s*(m4s + m5s))*
      (m1s^4 + (m2s^3 + (m3s - m4s)^3 - m2s^2*(m3s + 3*m4s) - 
	 m2s*(m3s^2 + 2*m3s*m4s - 3*m4s^2))*(m2s - m5s) + 
       m1s^3*(4*m2s - m3s - 3*m4s - m5s) + 
       m1s^2*(-10*m2s^2 - (m3s + 3*m4s)*(m3s - m4s - m5s) + 
	 m2s*(17*m3s - 13*m4s + m5s)) + 
       m1s*(4*m2s^3 + m2s^2*(17*m3s - 13*m4s + m5s) + 
	 (m3s - m4s)*(m3s^2 + m3s*(-2*m4s + m5s) + m4s*(m4s + 3*m5s)) - 
	 2*m2s*(7*m3s^2 - m4s*(5*m4s + m5s) + m3s*(-2*m4s + 5*m5s))))*
      U4[m1s, m2s, m3s, m4s])/((m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
       (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
       m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
       4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
	 m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))*(m1s - m2s - m5s)*(m3s - m4s + m5s)*
      (-3 + $D)) + (2*m2s*(m3s^2 + (m4s - m5s)^2 - 2*m3s*(m4s + m5s))*
      (2*m1s^3 + 2*m2s^3 + m2s^2*(m3s - 5*m4s - m5s) - 
       2*m2s*(m3s - m4s)*(2*m3s + 2*m4s + m5s) - 
       m1s^2*(2*m2s - m3s + 5*m4s + m5s) + (m3s - m4s)*
	(m3s^2 - 2*m3s*m4s + m4s^2 + 3*m3s*m5s + m4s*m5s) - 
       2*m1s*(m2s^2 - m2s*(7*m3s - 3*m4s + m5s) + 
	 (m3s - m4s)*(2*m3s + 2*m4s + m5s)))*U4[m2s, m1s, m3s, m4s])/
     ((m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
       (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
       m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
       4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
	 m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))*(m1s - m2s - m5s)*(m3s - m4s + m5s)*
      (-3 + $D)) + (2*m3s*(m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))*
      (-m1s^3 + m2s^3 + (m3s - m4s)^2*(2*m3s + 2*m4s - m5s) + 
       m1s^2*(3*m2s + 4*m3s + 4*m4s - m5s) + m2s^2*(-4*m3s - 4*m4s + 3*m5s) + 
       m2s*(m3s^2 + 14*m3s*m4s + m4s^2 - 2*m3s*m5s - 2*m4s*m5s) - 
       m1s*(3*m2s^2 + 5*m3s^2 + 6*m3s*m4s + 5*m4s^2 + 2*m2s*m5s - 2*m3s*m5s - 
	 2*m4s*m5s))*U4[m3s, m1s, m2s, m4s])/
     ((m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
       (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
       m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
       4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
	 m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))*(m1s - m2s - m5s)*(m3s - m4s + m5s)*
      (-3 + $D)) + ((m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))*
      (-(m1s^2*(3*m3s^2 + m3s*(10*m4s - 3*m5s) + 3*m4s*(m4s - m5s) + 
	  3*m2s*(m3s + m4s - m5s))) + m1s^3*(m3s + m4s - m5s) - 
       m2s^3*(m3s + m4s - m5s) - (m3s - m4s)^2*(m3s^2 + 6*m3s*m4s + m4s^2 - 
	 m3s*m5s - m4s*m5s) + m2s^2*(m3s^2 + 14*m3s*m4s + m4s^2 - m3s*m5s - 
	 m4s*m5s) + m2s*(m3s^3 + m4s^2*(m4s - m5s) - m3s^2*(17*m4s + m5s) + 
	 m3s*m4s*(-17*m4s + 10*m5s)) + m1s*(3*m3s^3 + m3s^2*(13*m4s - 3*m5s) + 
	 m3s*m4s*(13*m4s - 2*m5s) + 3*m4s^2*(m4s - m5s) + 
	 3*m2s^2*(m3s + m4s - m5s) + 2*m2s*(m3s^2 + m4s*(m4s - m5s) - 
           m3s*(2*m4s + m5s))))*U4[m4s, m1s, m2s, m3s])/
     ((m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
       (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
       m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
       4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
	 m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))*(m1s - m2s - m5s)*(m3s - m4s + m5s)*
      (-3 + $D)) + ((m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))*
      (m3s^2 + (m4s - m5s)^2 - 2*m3s*(m4s + m5s))*M21121[m1s,m2s,m3s,m4s,m5s])/
     ((-m1s + m2s + m5s)*(m3s - m4s + m5s)*(-3 + $D)^2),
  U6[m1s_,m2s_,m3s_,m4s_,m5s_,m6s_] :> 2*Zeta[3]*(1/$eps - 3*Log[m6s] + 3) -
      17*Zeta[4] - 4*Zeta[2]*Log[2]^2 + 2/3*Log[2]^4 + 16*PolyLog[4, 1/2] -
      4*Im[PolyLog[2, Exp[I*Pi/3]]]^2 + U6sub[m1s,m2s,m3s,m4s,m5s,m6s] /; 
     !PossibleZeroQ[m6s]
};

Log0[0] := 0;
Log0[lex_ /; NumberQ[lex]] := Piecewise[{{0, Abs[lex] < 1*^-50}}, Log[lex]];

Get[DirectoryName[$Input] <> "uself.m"];

PrepInt[expr_] := Module[{expre},
  expre = expr //. usrepl //. tsrepl;
  expre = expre /. usort /. urepl;
  expre = Collect[expre, {U5asub[__],U5bsub[__],U5csub[__],
  		          U6asub[__],U6bsub[__],U6csub[__],
  		          U5a1sub[__],U5a2sub[__],U5b1sub[__],U5b2sub[__],
			  U5c1sub[__],U6m1sub[__],U6m3sub[__],U6n2sub[__],
  		          U6sub[__],M21121[__],U4sub[__],
  			  T3asub[__],T3adelta[__],T3a1sub[__],T3a1delta[__],
			  T4asub[__],T4adelta[__],T4a1sub[__],T4a1delta[__],
			  U4[__],T3[__],B0fin[__],B0delta[__],B0deltadelta[__]}];
  expre = expre /. usort /. urepl //. trepl /. $D -> 4-2*$eps;
  expre = expre //. (xx_)^nn_ :> Normal[Series[xx^nn, {$eps,0,3}]] /;
  				!FreeQ[nn, $eps] /.
		    (xx_ + yy_*$eps)^nn_ :> xx^nn *
		      (1 + $eps*nn*yy/xx + $eps^2*nn*(nn-1)/2*(yy/xx)^2 + 
		       $eps^3*nn*(nn-1)*(nn-2)/6*(yy/xx)^3) /;
		     (nn<0) /.
		   gamm_Gamma :> Normal[Series[gamm, {$eps,0,3}]] /;
		   		 !FreeQ[gamm, $eps];
  expre = expre /. pp_PolyLog :> Simplify[pp] /.
  		   ll_Log :> Simplify[ll];
  expre = Collect[expre, {U5asub[__],U5bsub[__],U5csub[__],
  		          U6asub[__],U6bsub[__],U6csub[__],
  		          U5a1sub[__],U5a2sub[__],U5b1sub[__],U5b2sub[__],
			  U5c1sub[__],U6m1sub[__],U6m3sub[__],U6n2sub[__],
  		          U6sub[__],M21121[__],U4sub[__],
  			  T3asub[__],T3adelta[__],T3a1sub[__],T3a1delta[__],
			  T4asub[__],T4adelta[__],T4a1sub[__],T4a1delta[__],
			  T3Idelta[__],B0fin[__],B0delta[__],B0deltadelta[__](*,PolyLog[_,_]*)}];
  expre = Map[Series[#, {$eps,0,0}]&, List @@ (expre + $dummy)];
  expre = Collect[Plus @@ Map[Normal, expre /. $dummy->0], $eps];
  Return[expre];
(*  Return[Map[Series[#, {$eps,0,0}]&, expre]];
*)
(*  expre = Map[Simplify, expre];
  Return[Series[expre, {$eps,0,0}]]*)
];


$Directory = StringReplace[DirectoryName[$InputFileName], "mcode" -> "ccode"];
$FileIn = "u456.in";
$FileOut = "u456.out";
$Silent = True;

NIntRepl = { T3asub->T3a, T3a1sub->T3a1, T4asub->T4a, T4a1sub->T4a1, 
	     U4sub->U4, U4sub0->U40, M21121->U5, U6sub->U6,
             M1p1121[m4s_, 0, m3s_, m4s_, m5s_] :> U50[m3s, m4s, m5s],
	     U4asub->U4a, U5asub->U5a, U5bsub->U5b, U5csub->U5c, U6asub->U6a, 
	     U6bsub->U6b, U6csub->U6c, U6msub->U6m, U6nsub->U6n, U7msub->U7m, 
	     U4a1sub->U4a1, U4a2sub->U4a2, U4a3sub->U4a3,
	     U5a1sub->U5a1, U5a2sub->U5a2, U5b1sub->U5b1, U5b2sub->U5b2,
	     U5c1sub->U5c1, U6m1sub->U6m1, U6m3sub->U6m3, U6n2sub->U6n2 };
NIntList = { B0fin[__], T3a[__], T3a1[__], T4a[__], T4a1[__], T5a[__], 
	     U4[__], U40[__], U5[__], U50[__], U6[__],
	     U4a[__], U5a[__], U5b[__], U5c[__], U6a[__], U6b[__], U6c[__],
	     U6m[__], U6n[__], U7m[__], U7a[__], U8a[__],
	     U4a1[__], U4a2[__], U4a3[__], U5a1[__], U5a2[__], U5b1[__], 
	     U5b2[__], U5c1[__], U6m1[__], U6m2[__], U6m3[__], U6n1[__], 
	     U6n2[__], U7a1[__], U7a2[__] };

UCall[inexpr_] := Module[{expr2,tints,tlist,tnums},
  expr2 = inexpr /. trepl2 /. NIntRepl;
  tints = Union[Extract[expr2, Position[expr2, Alternatives @@ NIntList]]];
  tlist = Map[Prepend[List @@ #, Head[#]]&, tints];
  If[Length[tlist] > 0,
    Export[$FileIn, tlist, "Table"];
    If[$Silent,
      Run[$Directory <> "ucall " <> $FileIn <> " " <> $FileOut <> " >/dev/null"],
      Run[$Directory <> "ucall " <> $FileIn <> " " <> $FileOut]
    ];
    tnums = ReadList[$FileOut, {Number,Number}];
    tnums = Map[Complex @@ Chop[#] &, tnums];
    tints = Map[Rule @@ # &, Transpose[{tints, tnums}]];
  ];
  Return[expr2 /. tints];
];

UCallE[inexpr_] := Module[{expr2,tints,tlist,tnums,errcnt=0},
  expr2 = inexpr /. trepl2 /. NIntRepl;
  tints = Union[Extract[expr2, Position[expr2, Alternatives @@ NIntList]]];
  tlist = Map[Prepend[List @@ #, Head[#]]&, tints];
  If[Length[tlist] > 0,
    Export[$FileIn, tlist, "Table"];
    If[$Silent,
      Run[$Directory <> "ucall " <> $FileIn <> " " 
      		<> $FileOut <> " -e >/dev/null"],
      Run[$Directory <> "ucall " <> $FileIn <> " " 
      		<> $FileOut <> " -e"]
    ];
    tnums = ReadList[$FileOut, {Number,Number,Number}];
    tnums = Map[Complex @@ Chop[Take[#,2]] + #[[3]]*pm[++errcnt] &, tnums];
    tints = Map[Rule @@ # &, Transpose[{tints, tnums}]];
  ];
  Return[expr2 /. tints];
];


==> mcode/uself.m <==
(* ------------------------------------------------------------- *)
(* uself.m                                                       *)
(* Ayres Freitas (afreitas@pitt.edu)			         *)
(* last revision 06.08.19                                        *)
(* ------------------------------------------------------------- *)
(* Mathematica file for subtraction of divergent pieces from     *)
(* 2- and 3-loop self-energy master integrals (Txx and Uxx);     *)
(* expansion in eps=(4-d)/2; and analytical formulae for         *)
(* certain subtraction terms                                     *)
(* ------------------------------------------------------------- *)
(* Reference:                                                    *)
(*   [2] = Bauberger, Freitas, Wiegand, arXiv:1908.xxxxx         *)
(* ------------------------------------------------------------- *)

parsh = {m1s->$a1, m2s->$a2, m3s->$a3, m4s->$a4, m5s->$a5, m6s->$a6, m7s->$a7};
SetDirectory[DirectoryName[$InputFileName]];
(* need u4ax special cases for m1=m2, m3=m4 *)
u4ap = (<< ../zerosub/u4ap) /. parsh;
u4app = (<< ../zerosub/u4app) /. parsh;
u4a1p = (<< ../zerosub/u4a1p) /. parsh;
u4a30 = (<< ../zerosub/u4a30) /. parsh;
u4a3p = (<< ../zerosub/u4a3p) /. parsh;
u5ap = (<< ../zerosub/u5ap) /. parsh;
u5bp = (<< ../zerosub/u5bp) /. parsh;
u5cp = (<< ../zerosub/u5cp) /. parsh;
u5cp1e2 = (<< ../zerosub/u5cp_m1em2) /. parsh;
u6a0 = (<< ../zerosub/u6a0) /. parsh;
u6c0 = (<< ../zerosub/u6c0) /. parsh;
u6n0 = (<< ../zerosub/u6n0) /. parsh;
ResetDirectory[];

usrepl = {
  U4a[ps_,m1s_,m3s_,m6s_,m8s_] :>
   M1111[m1s,m3s,m6s,m8s] +
    ps*(u4ap /. {$a1->m1s, $a2->m3s, $a3->m6s, $a4->m8s}) +
    ps^2/2*(u4app /. {$a1->m1s, $a2->m3s, $a3->m6s, $a4->m8s}) +
    U4asub[ps,m1s,m3s,m6s,m8s],
  U5a[ps_,m1s_,m3s_,m5s_,m6s_,m7s_] :>
   U5[m6s,m7s,m1s,m3s,m5s] + 
    ps*(u5ap /. {$a2->m5s, $a3->m1s, $a4->m3s, $a5->m6s, $a6->m7s}) +
    B0[0,m1s,m3s]*(T3a[ps,m5s,m6s,m7s] - T3[m5s,m6s,m7s] - ps*DT3a0[m5s,m6s,m7s]) + 
    B0[0,m6s,m7s]*(T3a[ps,m5s,m1s,m3s] - T3[m5s,m1s,m3s] - ps*DT3a0[m5s,m1s,m3s]) + 
    U5asub[ps,m1s,m3s,m5s,m6s,m7s],
  U5b[ps_,m2s_,m3s_,m4s_,m6s_,m7s_] :>
   U5[m2s,m3s,m6s,m7s,m4s] + 
    ps*(u5bp /. {$a1->m4s, $a3->m6s, $a4->m7s, $a5->m2s, $a6->m3s}) +
    B0[m4s, m6s, m7s]*(T3a[ps, m2s, m3s, m4s] - T3[m2s, m3s, m4s] -
     ps*DT3a0[m2s, m3s, m4s]) + U5bsub[ps,m2s,m3s,m4s,m6s,m7s],
  U5c[ps_,m1s_,m2s_,m3s_,m6s_,m7s_] :>
   U5c0[m1s,m2s,m3s,m6s,m7s] +
    ps*(u5cp /. {$a1->m1s, $a2->m2s, $a3->m3s, $a4->m6s, $a5->m7s}) +
    T3a[m1s,m3s,m6s,m7s]*(B0[ps,m1s,m2s] - B0[0,m1s,m2s] - ps*DB0[0,m1s,m2s]) +
    U5csub[ps,m1s,m2s,m3s,m6s,m7s] /; m1s=!=m2s,
  U5c[ps_,m1s_,m1s_,m3s_,m6s_,m7s_] :>
   U5c0[m1s,m1s,m3s,m6s,m7s] +
    ps*(u5cp1e2 /. {$a1->m1s, $a3->m3s, $a4->m6s, $a5->m7s}) +
    T3a[m1s,m3s,m6s,m7s]*(B0[ps,m1s,m1s] - B0[0,m1s,m1s] - ps*DB0[0,m1s,m1s]) +
    U5csub[ps,m1s,m1s,m3s,m6s,m7s],
  U6a[ps_,m1s_,m3s_,m4s_,m5s_,m6s_,m7s_] :>
   U6a0[m4s,m5s,m1s,m3s,m6s,m7s] +
    B0[m4s,m6s,m7s]*(T4a[ps,m4s,m5s,m1s,m3s] - T12340[m4s,m5s,m1s,m3s]) +
    B0[m4s,m1s,m3s]*(T4a[ps,m4s,m5s,m6s,m7s] - T12340[m4s,m5s,m6s,m7s]) -
    B0[m4s,m1s,m3s]*B0[m4s,m6s,m7s]*(B0[ps,m4s,m5s] - B0[0,m4s,m5s]) +
    U6asub[ps,m1s,m3s,m4s,m5s,m6s,m7s],
  U6b[ps_,m1s_,m3s_,m4s_,m5s_,m6s_,m8s_] :>
   U6a0[m4s,m5s,m1s,m3s,m6s,m8s] +
    B0[m5s,m6s,m8s]*(T4a[ps,m4s,m5s,m1s,m3s] - T12340[m4s,m5s,m1s,m3s]) +
    B0[m4s,m1s,m3s]*(T4a[ps,m5s,m4s,m6s,m8s] - T12340[m5s,m4s,m6s,m8s]) -
    B0[m4s,m1s,m3s]*B0[m5s,m6s,m8s]*(B0[ps,m4s,m5s] - B0[0,m4s,m5s]) +
    U6bsub[ps,m1s,m3s,m4s,m5s,m6s,m8s],
  U6c[ps_,m1s_,m2s_,m3s_,m4s_,m6s_,m7s_] :>
   U6c0[m1s,m2s,m4s,m3s,m6s,m7s] +
    B0[m4s,m6s,m7s]*(T4a[ps,m1s,m2s,m3s,m4s] - T12340[m1s,m2s,m3s,m4s]) +
    T4a[m1s,m4s,m3s,m6s,m7s]*(B0[ps,m1s,m2s] - B0[0,m1s,m2s]) -
    B0[m1s,m3s,m4s]*B0[m4s,m6s,m7s]*(B0[ps,m1s,m2s] - B0[0,m1s,m2s]) +
    U6csub[ps,m1s,m2s,m3s,m4s,m6s,m7s],
  U6m[ps_,m1s_,m2s_,m3s_,m4s_,m6s_,m8s_] :>
    U6c0[m2s,m1s,m4s,m3s,m6s,m8s] +
     B0[0,m6s,m8s]*(T4a[ps,m1s,m2s,m3s,m4s] - T12340[m1s,m2s,m3s,m4s]) +
     T12340[0,0,m6s,m8s]*(B0[ps,m1s,m2s] - B0[0,m1s,m2s]) +
     U6msub[ps,m1s,m2s,m3s,m4s,m6s,m8s],
  U6n[ps_,m1s_,m2s_,m3s_,m6s_,m7s_,m8s_] :>
    U6n0[m1s,m2s,m7s,m8s,m3s,m6s] +
     B0[0,m3s,m6s]*(B0[ps,m1s,m2s]*B0[ps,m7s,m8s] - B0[0,m1s,m2s]*B0[0,m7s,m8s]) +
     T12340[0,0,m3s,m6s]*(B0[ps,m1s,m2s] + B0[ps,m7s,m8s] - 
     			   B0[0,m1s,m2s] - B0[0,m7s,m8s]) +
     U6nsub[ps,m1s,m2s,m3s,m6s,m7s,m8s],
  U7m[ps_,m1s_,m2s_,m3s_,m4s_,m5s_,m6s_,m8s_] :>
    B0[m5s,m6s,m8s]*T5a[ps,m1s,m2s,m3s,m4s,m5s] +
    U7msub[ps,m1s,m2s,m3s,m4s,m5s,m6s,m8s],
  U4a1[ps_,m1s_,m3s_,m6s_,m8s_] :>
   U4[m1s,m3s,m6s,m8s] +
    ps*(u4a1p /. {$a1->m1s, $a2->m3s, $a3->m6s, $a4->m8s}) +
    U4a1sub[ps,m1s,m3s,m6s,m8s],
  U4a2[ps_,m1s_,m3s_,m6s_,m8s_] :>
   U6n0[m1s,m1s,m3s,m3s,m6s,m8s] + U4a2sub[ps,m1s,m3s,m6s,m8s],
  U4a3[ps_,m1s_,m3s_,m6s_,m8s_] :>
   (u4a30 /. {$a1->m1s, $a2->m3s, $a3->m6s, $a4->m8s}) +
    ps*(u4a3p /. {$a1->m1s, $a2->m3s, $a3->m6s, $a4->m8s}) +
    U4a3sub[ps,m1s,m3s,m6s,m8s],
  U5a1[ps_,m1s_,m3s_,m5s_,m6s_,m7s_] :>
   U6a0[m5s,m5s,m1s,m3s,m6s,m7s] + 
    B0[0, m1s, m3s]*(T3a1[ps, m5s, m6s, m7s] - T1134[m5s, m6s, m7s]) +
    B0[0, m6s, m7s]*(T3a1[ps, m5s, m1s, m3s] - T1134[m5s, m1s, m3s]) +
    U5a1sub[ps,m1s,m3s,m5s,m6s,m7s],
  U5a2[ps_,m1s_,m3s_,m5s_,m6s_,m7s_] :>
   U6c0[m1s,m1s,m5s,m3s,m6s,m7s] + 
    B0[0, m6s, m7s]*(T3a1[ps, m1s, m3s, m5s] - T1134[m1s, m3s, m5s]) +
    U5a2sub[ps,m1s,m3s,m5s,m6s,m7s],
  U5b1[ps_,m2s_,m3s_,m4s_,m6s_,m7s_] :>	
   U6a0[m4s,m4s,m6s,m7s,m2s,m3s] +
    B0[m4s, m6s, m7s]*(T3a1[ps, m4s, m3s, m2s] - T1134[m4s, m3s, m2s]) +
    U5b1sub[ps,m2s,m3s,m4s,m6s,m7s],
  U5b2[ps_,m2s_,m3s_,m4s_,m6s_,m7s_] :>	
   U6c0[m2s,m2s,m4s,m3s,m6s,m7s] +
    B0[m4s, m6s, m7s]*(T3a1[ps, m2s, m3s, m4s] - T1134[m2s, m3s, m4s]) +
    U5b2sub[ps,m2s,m3s,m4s,m6s,m7s],
  U5c1[ps_,m1s_,m2s_,m3s_,m6s_,m7s_] :>
   U6n0[m1s,m2s,m7s,m7s,m3s,m6s] +
    T3a1[m1s,m7s,m6s,m3s]*(B0[ps,m1s,m2s] - B0[0,m1s,m2s]) +
    U5c1sub[ps,m1s,m2s,m3s,m6s,m7s],
  U6m1[ps_,m1s_,m2s_,m3s_,m4s_,m6s_,m8s_] :>
    DM4U6c0[m2s,m1s,m4s,m3s,m6s,m8s] +
     B0[0,m6s,m8s]*(T4a3[ps,m1s,m2s,m3s,m4s] - T123440[m1s,m2s,m4s,m3s]) +
     U6m1sub[ps,m1s,m2s,m3s,m4s,m6s,m8s],
  U6m3[ps_,m1s_,m2s_,m3s_,m4s_,m6s_,m8s_] :>
    DM1U6c0[m2s,m1s,m4s,m3s,m6s,m8s] +
     B0[0,m6s,m8s]*(T4a2[ps,m1s,m2s,m3s,m4s] - T112340[m2s,m1s,m3s,m4s]) +
     T12340[0,0,m6s,m8s]*(DM1B0[ps,m2s,m1s] - DM1B0[0,m2s,m1s]) +
     U6m3sub[ps,m1s,m2s,m3s,m4s,m6s,m8s],
  U6n2[ps_,m1s_,m2s_,m3s_,m6s_,m7s_,m8s_] :>
    DM1U6n0[m2s,m1s,m8s,m7s,m3s,m6s] +
     B0[0,m3s,m6s]*(DM1B0[ps,m2s,m1s]*B0[ps,m7s,m8s] - 
                    DM1B0[0,m2s,m1s]*B0[0,m7s,m8s]) +
     T12340[0,0,m3s,m6s]*(DM1B0[ps,m2s,m1s] - DM1B0[0,m2s,m1s]) +
     U6n2sub[ps,m1s,m2s,m3s,m6s,m7s,m8s],
  U5c0[m1s_,m2s_,m3s_,m4s_,m5s_] :>
   (M1111[m1s,m3s,m4s,m5s] - M1111[m2s,m3s,m4s,m5s])/(m1s - m2s) /; m1s=!=m2s,
  M1111[m1s_,m2s_,m3s_,m4s_] :> 2/(3*$D-8)*(m1s*U4[m1s,m2s,m3s,m4s] +
    m2s*U4[m2s,m3s,m4s,m1s] + m3s*U4[m3s,m4s,m1s,m2s] + m4s*U4[m4s,m1s,m2s,m3s]),
  U5c0[m1s_,m1s_,m3s_,m4s_,m5s_] :> U4[m1s,m3s,m4s,m5s],
  U6a0[m1s_,m2s_,m3s_,m4s_,m5s_,m6s_] :>
   (U5[m3s,m4s,m5s,m6s,m1s] - U5[m3s,m4s,m5s,m6s,m2s])/(m1s - m2s) /; m1s=!=m2s,
  U6a0[m1s_,m1s_,m3s_,m4s_,m5s_,m6s_] :>
   (u6a0 /. {$a1->m1s, $a3->m3s, $a4->m4s, $a5->m5s, $a6->m6s}),
  U6c0[m1s_,m2s_,m3s_,m4s_,m5s_,m6s_] :>
   (U5[m1s,m4s,m5s,m6s,m3s] - U5[m2s,m4s,m5s,m6s,m3s])/(m1s - m2s) /; m1s=!=m2s,
  U6c0[m1s_,m1s_,m3s_,m4s_,m5s_,m6s_] :>
   (u6c0 /. {$a1->m1s, $a3->m3s, $a4->m4s, $a5->m5s, $a6->m6s}),
  U6n0[m1s_,m2s_,m4s_,m5s_,m6s_,m7s_] :>
   (U5c0[m1s,m2s,m4s,m6s,m7s] - U5c0[m1s,m2s,m5s,m6s,m7s])/(m4s - m5s) /;
    m4s=!=m5s,
  U6n0[m1s_,m2s_,m4s_,m5s_,m6s_,m7s_] :>
   (U5c0[m4s,m5s,m1s,m6s,m7s] - U5c0[m4s,m5s,m2s,m6s,m7s])/(m1s - m2s) /;
    m1s=!=m2s,
  U6n0[m1s_,m1s_,m4s_,m4s_,m6s_,m7s_] :> 
   (u6n0 /. {$a1->m1s, $a4->m4s, $a6->m6s, $a7->m7s}),
  DM1U6c0[m1s_,m2s_,m3s_,m4s_,m5s_,m6s_] :>
   (U5[m2s,m4s,m5s,m6s,m3s] - U5[m1s,m4s,m5s,m6s,m3s])/(m1s - m2s)^2 +
    U6c0[m1s,m1s,m3s,m4s,m5s,m6s]/(m1s - m2s) /; m1s=!=m2s,
  DM4U6c0[m1s_,m2s_,m3s_,m4s_,m5s_,m6s_] :>
   (U6c0[m4s,m4s,m3s,m1s,m5s,m6s] - U6c0[m4s,m4s,m3s,m2s,m5s,m6s])/
    (m1s - m2s) /; m1s=!=m2s,
  DM1U6n0[m1s_,m2s_,m4s_,m5s_,m6s_,m7s_] :>
   (U5c0[m4s,m5s,m2s,m6s,m7s] - U5c0[m4s,m5s,m1s,m6s,m7s])/(m1s - m2s)^2 +
    U6n0[m1s,m1s,m4s,m5s,m6s,m7s]/(m1s - m2s) /; m1s=!=m2s
};

tsrepl = {
(*  DB0[ps_, m1s_, m2s_] :> 1/lambda[ps,m1s,m2s] *
                    (((m1s-m2s)^2/ps*(2-$D)/2 - ps*(4-$D)/2 + m1s+m2s) *
                        B0[ps,m1s,m2s] -
                     m2s*(ps+m1s-m2s)/ps * ($D/2-1) B0[0,0,m2s] -
                     m1s*(ps+m2s-m1s)/ps * ($D/2-1) B0[0,0,m1s]) /;
                        (ps=!=0 && Simplify[lambda[m1s,m2s,ps]]=!=0),
  DB0[ms_, 0, ms_] :> -($D-2)/($D-3) A0[ms]/(4 ms^2) /; ms=!=0, *)
  DB0[0, ms_, ms_] :> -1/6*($D/2-1)*($D/2-2)*A0[ms]/ms^2 /; ms=!=0,
  DB0[0, m1s_,m2s_] :> (m2s A0[m1s] - m1s A0[m2s] +
                     (4-$D)/$D (m1s A0[m1s] - m2s A0[m2s])) /
                    (m1s - m2s)^3 /; m1s=!=m2s,
  DM1B0[ps_,m1s_,m2s_] :> 1/lambda[m1s,m2s,ps] *
   ((ps+m2s-m1s)*(3-$D)*B0[ps,m1s,m2s] +
    (ps-m1s-m2s)*B0[0,m1s,m1s] + 2*m2s*B0[0,m2s,m2s]) /;
       (ps=!=0 && lambda[m1s,m2s,ps]=!=0),
  DM1B0[ms_,0,ms_] :> ($D-2)/(4*($D-5))*A0[ms]/ms^2 /; ms=!=0,
  DM1B0[ms_,ms_,0] :> ($D-2)/4*A0[ms]/ms^2 /; ms=!=0,
  DM1B0[0,m1s_,m2s_] :>
    (1/(m1s-m2s)^2 * (A0[m2s] - A0[m1s]) +
     1/(m1s-m2s) * B0[0,m1s,m1s]) /; m1s=!=m2s,
  DM1B0[0,ms_,ms_] :> 1/2*($D/2-1)*($D/2-2)*A0[ms]/ms^2 /; ms=!=0
  B0[0,0,0] -> 0,
  B0[0,ms_,ms_] :> ($D/2-1)*A0[ms]/ms /; ms=!=0,
  B0[0,m1s_,m2s_] :> (A0[m1s] - A0[m2s])/(m1s - m2s) /; m1s=!=m2s,
  B0[bargs__] :> 1/$eps + B0fin[bargs] + $eps*B0delta[bargs] +
  		  $eps^2*B0deltadelta[bargs],
  T3a[ps_,ms__] :> T3[ms] + ps*DT3a0[ms] + T3asub[ps,ms] + 
  		     $eps*T3adelta[ps,ms],
  DT3a0[m2s_,m3s_,m4s_] :> 2/$D*((2-$D/2)*T1134[m2s,m3s,m4s] +
				  m2s*2*T112340[m2s,m2s,m3s,m4s]),
  T3a1[ps_,ms__] :> T3a1sub[ps,ms] + T1134[ms] + $eps*T3a1delta[ps,ms],
  T4a[ps_,m1_,m2_,m3_,m4_] :> T12340[m1,m2,m3,m4] + 
  	  B0[m1,m3,m4]*(B0[ps,m1,m2] - B0[0,m1,m2]) + T4asub[ps,m1,m2,m3,m4] +
	  $eps*T4adelta[ps,m1,m2,m3,m4],
  T4a1[ps_,m1_,m2_,m3_,m4_] :> B0[m1,m3,m4]*DM1B0[ps,m1,m2] +
  	  T4a1sub[ps,m1,m2,m3,m4] + $eps*T4a1delta[ps,m1,m2,m3,m4],
  T4a2[ps_,m1_,m2_,m3_,m4_] :>
   ((2*m3*(-m1 + m3 - m4)*B0[0,m3,m3]*B0[ps,m1,m2])/lambda[m1,m3,m4] - 
     (2*(m1 + m3 - m4)*m4*B0[0,m4,m4]*B0[ps,m1,m2])/lambda[m1,m3,m4] - 
     T3a1[ps,m2,m3,m4] - (2*m3*(-m1 + m3 - m4)*T3a1[ps,m3,m2,m4])/
      lambda[m1,m3,m4] + (2*(m1 + m3 - m4)*m4*T3a1[ps,m4,m2,m3])/lambda[m1,m3,m4] + 
     ((2*(-(m3 - m4)^2 + m1*(m3 + m4))*(-3 + $D) + lambda[m1,m3,m4]*(-7 + 2*$D))*
       T4a[ps,m1,m2,m3,m4])/lambda[m1,m3,m4] - 2*m1*T4a1[ps,m1,m2,m3,m4])/
    (m1 + m2 - ps) /; (lambda[m1,m3,m4]=!=0 && m1+m2=!=ps),
  T4a3[ps_,m1_,m2_,m3_,m4_] :>
   (-((-m1 + m3 + m4)*B0[0,m3,m3]*B0[ps,m1,m2]) + 
     2*m4*B0[0,m4,m4]*B0[ps,m1,m2] + (-m1 + m3 + m4)*
      T3a1[ps,m3,m2,m4] - 2*m4*T3a1[ps,m4,m2,m3] - 
     (m1 - m3 + m4)*(-3 + $D)*T4a[ps,m1,m2,m3,m4])/lambda[m1,m3,m4] /; 
    (lambda[m1,m3,m4]=!=0),
  T123440[m1_,m2_,m3_,m4_] :> 
         (T12340[m4,m4,m1,m3] - T12340[m4,m4,m2,m3])/(m1-m2) /; m1=!=m2,
  T112340[m1_,m2_,m3_,m4_] :> 
	 (T12340[m1,m1,m3,m4] - T12340[m1,m2,m3,m4])/(m1-m2) /; m1=!=m2,
  T112340[m1_,m1_,0,0] :> 
	  (($D-4)*($D-3)*T3[m1,0,0])/(2*m1^2) /; m1=!=0,
  T112340[m1_,m1_,0,m1_] :> 
	  (($D-6)*($D-4)*($D-2)*A0[m1]^2)/(16*m1^3*($D-5)) /; m1=!=0,
  T112340[m1_,m1_,m1_,0] :> 
	  (($D-6)*($D-4)*($D-2)*A0[m1]^2)/(16*m1^3*($D-5)) /; m1=!=0,
  T112340[m1_,m1_,m3_,m4_] :>
	-1/(2*m1*lambda[m1,m3,m4])*(
	 (2*lambda[m1,m3,m4] + (m1-m3)*(m1+m3-m4) + (m1-m4)*(m1-m3+m4) -
	  $D*m1*(m1-m3-m4))*T12340[m1,m1,m3,m4] +
	 m4*(m1+m3-m4)*(B0[0,m1,m1]*B0[0,m4,m4] - T12340[m4,m4,m3,m1]) +
	 m3*(m1-m3+m4)*(B0[0,m1,m1]*B0[0,m3,m3] - T12340[m3,m3,m4,m1])) /; 
       (m1=!=0 && lambda[m1,m3,m4]=!=0),
  T1134[m1_,m3_,m4_] :> T12340[m1,m1,m3,m4],
  T12340[m1_,m1_,0,m1_] :> T12340[m1,m1,m1,0],
  T12340[0,0,0,0] -> 0, 
  T12340[m1_,m1_,m1_,0] :> (($D-3) T3[m1,m1,0] +
 				 A0[m1] B0[0,m1,m1])/(4 m1) /; m1=!=0,
  T12340[0,0,m3_,m3_] :> ($D-2)/($D-5) * A0[m3]^2/(4 m3^2) /; m3=!=0,
  T12340[0,0,m3_,m4_] :> (($D-2)*A0[m3]*A0[m4] - 
       			  (m3+m4)*($D-3)*T3[m3,m4,0])/(m3-m4)^2 /; m3=!=m4,
  T12340[m1_,m1_,m3_,m4_] :> ((m1-m3-m4)*(3-$D) * T3[m1,m3,m4] +
       ($D/2-1) * (A0[m1] (A0[m3]+A0[m4]) - 2 A0[m3] A0[m4]) -
       (m3-m4) (A0[m3]-A0[m4]) B0[0,m1,m1]) / (-(m1-m3-m4)^2 + 4 m3 m4) /;
	     				(-(m1-m3-m4)^2 + 4 m3 m4) =!= 0,
  T12340[m1_,m2_,m3_,m4_] :> (T3[m1,m3,m4] - T3[m2,m3,m4])/(m1-m2) 
};

